Orbital contributions to the electron g-factor in semiconductor nanowires

Recent experiments on Majorana fermions in semiconductor nanowires [Albrecht et al., Nat. 531, 206 (2016)] revealed a surprisingly large electronic Land\'e g-factor, several times larger than the bulk value - contrary to the expectation that confinement reduces the g-factor. Here we assess the role of orbital contributions to the electron g-factor in nanowires and quantum dots. We show that an LS coupling in higher subbands leads to an enhancement of the g-factor of an order of magnitude or more for small effective mass semiconductors. We validate our theoretical finding with simulations of InAs and InSb, showing that the effect persists even if cylindrical symmetry is broken. A huge anisotropy of the enhanced g-factors under magnetic field rotation allows for a straightforward experimental test of this theory.

==> anc/supplementary_files/environment.yml <==
name: master
channels:
  - kwant
  - conda-forge
dependencies:
  - python=3.5
  - anaconda=4.3
  - kwant::kwant=dev
  - discretizer=0.4.*
  - holoviews=1.6.*
  - deepdish
  - xarray
  - hpc05


==> anc/supplementary_files/majorana_wire/calculate_LDOS.py <==
from __future__ import print_function
import sys
sys.path.append('../')
import numpy as np
import scipy.linalg as LA
from modules.convert_parameters import get_kp_model, angstrom_par
from modules.wire import wire_factory, double_Hilbert_space, pairing_term
import pickle
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("--foldername", type=str,   required=True)
parser.add_argument("--shape",      type=str,   default='hexagonal')
parser.add_argument("--diameter",   type=float, default=400)
parser.add_argument("--nlayer",     type=int,   default=20)
parser.add_argument("--material",   type=str,   default="InAs")
parser.add_argument("--Vd",         type=float, default=0.12e-3)
parser.add_argument("--mu",         type=float, default=39.6e-3)
parser.add_argument("--Delta",      type=float, default=0.2e-3)
parser.add_argument("--B",          type=float, default=0)
parser.add_argument("--E",          type=float, default=0)
parser.add_argument("--eta",        type=float, required=True)
parser.add_argument("--length",     type=int,   default=16)
parser.add_argument("--gamma_0",    type=float, default=5.)

args = parser.parse_args()

foldername = args.foldername
diameter   = args.diameter
nlayer     = args.nlayer
if args.shape=='hexagonal':
    assert nlayer%2==0, "nlayer must be even"
material   = args.material
Vd         = args.Vd
mu         = args.mu
Delta      = args.Delta
Bs         = args.B

print(args)

if args.shape == 'hexagonal':
    latc=diameter/nlayer/np.cos(np.arctan2(1,np.sqrt(2)))
    Bv  = np.array([1.,1.,1.])
    Bv /= LA.norm(Bv)
else:
    Bv = np.array([0., 0., 1.])

## ------------------- kp model -------------------
par=angstrom_par(B=Bs*Bv, material=material, gamma_0=args.gamma_0)
kp = get_kp_model(par=par, convert_basis=True)
kp.h[(0,0,0)] -= mu*np.eye(kp.N)

## ------------------- make wires -----------------
ex, ey, center, wire_kpd = wire_factory(kp, diameter, nlayer, shape=args.shape)

## add electromagnetic potential
Av = np.cross(Bs*Bv, ey)
vector_potential = lambda pos: Av*(np.dot(ey, pos) - np.dot(ey, center))
Ev = ex
scalar_potential = lambda pos: Vd*(np.dot(pos,Ev)-np.dot(center,Ev))
wire_kpd.add_vector_potential(vector_potential)
wire_kpd.add_scalar_potential(scalar_potential)


## ------------------- add superconductivity -----------------
## double Hilbert Space
sc_wire = double_Hilbert_space(wire_kpd)

## add superconducting s-wave term
H_pairing = pairing_term(sc_wire.norb)
sc_wire.t_dict[(0,0,0)] += Delta * H_pairing

##  -------------------- boundary DOS  --------------------
_, _, Cs_list, Cb_list = sc_wire.Gsurface([0,0,0],args.E,args.eta,top=True,
                                           bulk=True,verbose=True,n=args.length,
                                           give_all=True)

with open(foldername+'.pickle','wb') as f:
    pickle.dump({'Cs_list':Cs_list,'Cb_list':Cb_list,'args':args},f)


==> anc/supplementary_files/majorana_wire/plot_results.py <==
from __future__ import print_function
from imp import reload
import sys
import os
import matplotlib.pyplot as plt
import numpy as np
from scipy.interpolate import griddata
import pickle

folder ='l1_subband_InAs/'

l = 10
n=0
Cs = []
Cb = []
B  = []
E  = []
for fl in os.listdir(folder):
    try:
        with open(folder+fl,'rb') as f:
                d = pickle.load(f)
        try:
            Cs.append(d['Cs_list'][l])
            Cb.append(d['Cb_list'][l])
        except:
            Cs.append(d['Cs_list'][-1])
            Cb.append(d['Cb_list'][-1])
        B.append(d['args'].B)
        E.append(d['args'].E)
        print(B[-1],E[-1])
        sys.stdout.flush()
    except:
        print(fl)
        n+=1

nx  = int(np.round(np.max(B)/np.unique(np.diff(np.sort(B)))[1]))+1
xi  = np.linspace(0,np.max(B),nx)
ny  = int(np.round(np.max(E)/np.unique(np.diff(np.sort(E)))[1]))+1
yi  = np.linspace(0,np.max(E),ny)
zi = griddata((B, E), Cs, (xi[None,:], yi[:,None]), method='linear',fill_value=np.min(Cs))
yi = np.append(-yi[::-1],yi)
zi = np.vstack((zi[::-1,:],zi))


latc=d['args'].diameter/d['args'].nlayer/np.cos(np.arctan2(1,np.sqrt(2)))
print('length = ',(latc*np.sqrt(3))*2**(l-1)/10,' nm')

plt.ion()
plt.figure(figsize=(6,4))
plt.subplots_adjust(bottom=0.15,left=0.15)
plt.pcolormesh(xi,yi*1e6,np.log(zi),rasterized=True,shading='gouraud')
#plt.tripcolor(B,E,Cs)
plt.xlim([xi[0],xi[-1]])
plt.ylim([yi[0]*1e6,yi[-1]*1e6])
plt.xlabel(r'$B\,(\mathrm{Tesla})$')
plt.ylabel(r'$E\,(\mu\mathrm{eV})$')
plt.colorbar()


==> anc/supplementary_files/majorana_wire/submit_Bsweep_l1_InAs.sh <==
#!/bin/bash

B=($(awk 'BEGIN{ for (i=0; i <= 2.01; i+=0.025) printf("%1.3f\n", i); }'))
E=($(awk 'BEGIN{ for (i=0.0000; i <= 2.001e-4; i+=0.04e-4) printf("%1.6f\n", i); }'))

eta=0.04e-4

for (( i=0; i<${#E[@]}; i++ ))
do    
    for (( j=0; j<${#B[@]}; j++ ))
    do    
	echo E=${E[$i]}, B=${B[$j]}
	FILE="l1_subband_InAs/${B[$j]}_${E[$i]}.pickle"
	if [ -f $FILE ]; then
	    echo "File '$FILE' Exists"
	else	
	    echo "Submitting '$FILE'"
	    sbatch submit.sh calculate_LDOS.py --foldername=l1_subband_InAs/${B[$j]}_${E[$i]} -diameter=400 --nlayer=20 --Delta=0.2e-3 --eta=${eta} --B=${B[$j]} --E=${E[$i]} --mu=39.6e-3 --Vd=0.12e-3 --material=InAs
	fi
    done
done

echo N_E=${#E[@]}, N_B=${#B[@]}, $((${#E[@]}*${#B[@]}))


==> anc/supplementary_files/majorana_wire/submit_Bsweep_l2_InAs.sh <==
#!/bin/bash

B=($(awk 'BEGIN{ for (i=0; i <= 1.01; i+=0.005) printf("%1.3f\n", i); }'))
E=($(awk 'BEGIN{ for (i=0.0000; i <= 2.001e-4; i+=0.04e-4) printf("%1.6f\n", i); }'))

eta=0.04e-4

for (( i=0; i<${#E[@]}; i++ ))
do    
    for (( j=0; j<${#B[@]}; j++ ))
    do    
	echo E=${E[$i]}, B=${B[$j]}
	FILE="l2_subband_InAs/${B[$j]}_${E[$i]}.pickle"
	if [ -f $FILE ]; then
	    echo "File '$FILE' Exists"
	else	
	    echo "Submitting '$FILE'"
	    sbatch submit.sh calculate_LDOS.py --foldername=l2_subband_InAs/${B[$j]}_${E[$i]} --diameter=400 --nlayer=20 --Delta=0.2e-3 --eta=${eta} --B=${B[$j]} --E=${E[$i]} --mu=68.5e-3 --Vd=0.12e-3 --material=InAs 
	fi
    done
done

echo N_E=${#E[@]}, N_B=${#B[@]}, $((${#E[@]}*${#B[@]}))


==> anc/supplementary_files/modules/axial_approximation/axial_kane_model.py <==
from __future__ import print_function, division
import sys
sys.path.append('../../')
import sympy
from modules.hamiltonian.zeeman import zeeman
from modules.common import make_commutative
from modules.hamiltonian.foreman import E0, Ev, g0, g1, g2, g3, P, Delta, kx, ky, kz, hbar, m0

k2, kp, km, T, L, Ls, M, Ms, Q = sympy.symbols('k^2 k_+ k_- T L L^* M M^* Q')

s2  = sympy.sqrt(2)
s3  = sympy.sqrt(3)
s6  = sympy.sqrt(6)
s23 = sympy.sqrt(2)/sympy.sqrt(3)
s32 = sympy.sqrt(3)/sympy.sqrt(2)
s13 = 1/sympy.sqrt(3)
I   = sympy.I

H = sympy.Matrix(
    [[ E0+Ev+g0*k2, 0          , -I*P*kp/s2 , I*s23*P*kz    , I*P*km/s6     , 0         ,-I*s13*P*kz      ,-I*s13*P*km     ],
     [ 0          , E0+Ev+g0*k2, 0          ,-I*P*kp/s6     , I*s23*P*kz    , I*P*km/s2 ,-I*s13*P*kp      , I*s13*P*kz     ],
     [ I*P*km/s2  , 0          , Ev+T/2     ,-I*L           ,-M             , 0         , I*L/s2          , s2*M           ],
     [-I*s23*P*kz , I*P*km/s6  , I*Ls       , Ev+T/6+2*Q/3  , 0             ,-M         , (T-2*Q)/(3*s2)  ,-I*s32*L        ],
     [-I*P*kp/s6  ,-I*s23*P*kz ,-Ms         , 0             , Ev+T/6+2*Q/3  , I*L       , I*s32*Ls        ,-(T-2*Q)/(3*s2) ],
     [ 0          ,-I*P*kp/s2  , 0          ,-Ms            ,-I*Ls          , Ev+T/2    ,-s2*Ms           ,-I*Ls/s2        ],
     [ I*s13*P*kz , I*s13*P*km ,-I*Ls/s2    , (T-2*Q)/(3*s2),-I*s32*L       ,-s2*M      , Ev-Delta+(T+Q)/3, 0              ],
     [ I*s13*P*kp ,-I*s13*P*kz , s2*Ms      , I*s32*Ls      ,-(T-2*Q)/(3*s2), I*L/s2    , 0               ,Ev-Delta+(T+Q)/3]])

H += zeeman # add magnetic field terms

H_cartesian = H.subs({k2 : hbar**2/(2*m0)*(kx**2+ky**2+kz**2),
                      kp : kx+I*ky,
                      km : kx-I*ky,
                      T  :-hbar**2/m0*(g1+g2)*(kx**2+ky**2)-hbar**2/m0*(g1-2*g2)*kz**2,
                      L  : I*2*sympy.sqrt(3)*hbar**2/m0*g3*(kx-I*ky)*kz/2,
                      Ls :-I*2*sympy.sqrt(3)*hbar**2/m0*g3*(kx+I*ky)*kz/2,
                      M  :-sympy.sqrt(3)*hbar**2/m0*g2*(kx-I*ky)**2/2,
                      Ms :-sympy.sqrt(3)*hbar**2/m0*g2*(kx+I*ky)**2/2,
                      Q  :-sympy.sympify(1)/2*hbar**2/m0*g1*(kx**2+ky**2+kz**2)+hbar**2/m0*g2*(kx**2+ky**2-2*kz**2)})

H_cartesian = make_commutative(H_cartesian,*H_cartesian.atoms(sympy.Symbol))

kp2, km2, kx2ky2 = sympy.symbols('k_+^2 k_-^2 (k_x^{2}+k_y^{2})')

H_polar = H.subs({k2 : hbar**2/(2*m0)*(kx2ky2+kz**2),
                  T  :-hbar**2/m0*(g1+g2)*kx2ky2-hbar**2/m0*(g1-2*g2)*kz**2,
                  L  : I*2*sympy.sqrt(3)*hbar**2/m0*g3*km*kz/2,
                  Ls :-I*2*sympy.sqrt(3)*hbar**2/m0*g3*kp*kz/2,
                  M  :-sympy.sqrt(3)*hbar**2/m0*g2*km2/2,
                  Ms :-sympy.sqrt(3)*hbar**2/m0*g2*kp2/2,
                  Q  :-sympy.sympify(1)/2*hbar**2/m0*g1*(kx2ky2+kz**2)+hbar**2/m0*g2*(kx2ky2-2*kz**2)})

H_polar = make_commutative(H_polar,*H_polar.atoms(sympy.Symbol))

J = [1/2, -1/2, 3/2, 1/2, -1/2, -3/2, 1/2, -1/2]
H_dict = {
    '0'      : H_polar.subs({kp : 0, km : 0, kp2 : 0, km2 : 0, kx2ky2 : 0}),
    'kp'     : sympy.diff(H_polar,kp),
    'km'     : sympy.diff(H_polar,km),
    'kp2'    : sympy.diff(H_polar,kp2),
    'km2'    : sympy.diff(H_polar,km2),
    'kx2ky2' : sympy.diff(H_polar,kx2ky2)
}


==> anc/supplementary_files/modules/axial_approximation/axial_wurtzite_model.py <==
from __future__ import print_function, division
import sys
sys.path.append('../../')
import sympy
from modules.hamiltonian.zeeman import zeeman, Bx, By, Bz, kappa, g, u_b
from modules.common import make_commutative
from modules.hamiltonian.foreman import E0, Ev, g0, g1, g2, g3, P, Delta, kx, ky, kz, hbar, m0
from collections import OrderedDict

kx, ky, kz = sympy.symbols('k_x k_y k_z')
Delta1, Delta2, Delta3, Delta4 = sympy.symbols('Delta_1 Delta_2 Delta_3 Delta_4')
A1, A2, A3, A4, A5, A6, A7 = sympy.symbols('A_1 A_2 A_3 A_4 A_5 A_6 A_7')
B1, B2, B3 = sympy.symbols('B_1 B_2 B_3')
P1, P2 = sympy.symbols('P_1 P_2')
a1, a2, a3 = sympy.symbols('alpha_1 alpha_2 alpha_3')
b1, b2 = sympy.symbols('beta_1, beta_2')
g1 = sympy.symbols('gamma_1')
Ec = sympy.symbols('E_c')
e1, e2 = sympy.symbols('e_1 e_2')

H_0_diag = [Delta1-Ec, Delta1-Ec, -Ec, Delta1-Ec, Delta1-Ec, -Ec, 0, 0]
H_0 = sympy.Matrix([[0 for j in range(8)] for i in range(8)])
for i in range(8):
    H_0[i,i] = H_0_diag[i]
s2 = sympy.sqrt(2)
H_SO = sympy.Matrix([
    [Delta2, 0           , 0           , 0           , 0           , 0           , 0           , 0           ],
    [0     ,-Delta2      , 0           , 0           , 0           , s2*Delta3   , 0           , 1j*s2*Delta4],
    [0     , 0           , 0           , 0           , s2*Delta3   , 0           , 0           , 0           ],
    [0     , 0           , 0           , Delta2      , 0           , 0           , 0           , 0           ],
    [0     , 0           , s2*Delta3   , 0           ,-Delta2      , 0           , 1j*s2*Delta4, 0           ],
    [0     , s2*Delta3   , 0           , 0           , 0           , 0           , 0           , 0           ],
    [0     , 0           , 0           , 0           ,-1j*s2*Delta4, 0           , 0           , 0           ],
    [0     ,-1j*s2*Delta4, 0           , 0           , 0           , 0           , 0           , 0           ]])
kp = sympy.symbols('k_p')
km = sympy.symbols('k_m')
is2 = 1/s2
H_kp1 = sympy.Matrix([
    [0         , 0           , 1j*A7*km    , 0           , 0           , 0           ,-is2*P2*km   , 0           ],
    [0         , 0           ,-1j*A7*kp    , 0           , 0           , 0           , is2*P2*kp   , 0           ],
    [-1j*A7*kp , 1j*A7*km    , 0           , 0           , 0           , 0           , P1*kz       , 0           ],
    [0         , 0           , 0           , 0           , 0           ,-1j*A7*kp    , 0           , is2*P2*kp   ],
    [0         , 0           , 0           , 0           , 0           , 1j*A7*km    , 0           ,-is2*P2*km   ],
    [0         , 0           , 0           , 1j*A7*km    ,-1j*A7*kp    , 0           , 0           , P1*kz       ],
    [-is2*P2*kp, is2*P2*km   , P1*kz       , 0           , 0           , 0           , 0           , 0           ],
    [0         , 0           , 0           , is2*P2*km   ,-is2*P2*kp   , P1*kz       , 0           , 0           ]])
H_kSO = sympy.Matrix([
    [0           , 0           ,-1j*is2*a1*km, 0           ,-1j*a2*km    , 0           , is2*b1*km   , 0           ],
    [0           , 0           ,-1j*is2*a1*kp,-1j*a2*km    , 0           , 1j*s2*a1*kz , is2*b1*kp   ,-s2*b1*kz    ],
    [1j*is2*a1*kp, 1j*is2*a1*km, 0           , 0           ,-1j*s2*a1*kz ,-1j*a3*km    , 0           , b2*km       ],
    [0           , 1j*a2*kp    , 0           , 0           , 0           , 1j*is2*a1*kp, 0           ,-is2*b1*kp   ],
    [1j*a2*kp    , 0           , 1j*s2*a1*kz , 0           , 0           , 1j*is2*a1*km,-s2*b1*kz    ,-is2*b1*km   ],
    [0           ,-1j*s2*a1*kz , 1j*a3*kp    ,-1j*is2*a1*km,-1j*is2*a1*kp, 0           ,-b2*kp       , 0           ],
    [is2*b1*kp   , is2*b1*km   , 0           , 0           ,-s2*b1*kz    ,-b2*km       , 0           ,-1j*g1*km    ],
    [0           ,-s2*b1*kz    , b2*kp       ,-is2*b1*km   ,-is2*b1*kp   , 0           , 1j*g1*kp    , 0           ]])
kp2, km2, kx2ky2 = sympy.symbols('k_+^2 k_-^2 (k_x^{2}+k_y^{2})')
lamda = A1*kz**2+A2*kx2ky2
theta = A3*kz**2+A4*kx2ky2
K     = A5*kp2
Ks    = A5*km2
H     = A6*kp*kz
Hs    = A6*km*kz
T     = 1j*B3*kp*kz
Ts    = 1j*B3*km*kz
U     = 1j*(B1*kz**2+B2*kx2ky2)
V     = e1*kz**2+e2*kx2ky2
H_kp2 = sympy.Matrix([
    [lamda+theta,-Ks        ,-Hs   ,0          ,0          ,0     ,Ts  ,0   ],
    [-K         ,lamda+theta,H     ,0          ,0          ,0     ,T   ,0   ],
    [-H         ,Hs         ,lamda ,0          ,0          ,0     ,U   ,0   ],
    [0          ,0          ,0     ,lamda+theta,-K         ,H     ,0   ,T   ],
    [0          ,0          ,0     ,-Ks        ,lamda+theta,-Hs   ,0   ,Ts  ],
    [0          ,0          ,0     ,Hs         ,-H         ,lamda ,0   ,U   ],
    [T          ,Ts         ,-U    ,0          ,0          ,0     ,V   ,0   ],
    [0          ,0          ,0     ,Ts         ,T          ,-U    ,0   ,V   ]])

H_polar = H_0 + H_SO + H_kp1 + H_kSO + H_kp2
                     
H_cartesian = H_polar.subs({kx2ky2 : kx**2+ky**2,
                      kp : kx+1j*ky,
                      km : kx-1j*ky,
                      kp2: (kx+1j*ky)**2,
                      km2: (kx-1j*ky)**2})

H_cartesian = make_commutative(sympy.ImmutableMatrix(H_cartesian),*H_cartesian.atoms(sympy.Symbol))

H_polar = make_commutative(sympy.ImmutableMatrix(H_polar),*H_polar.atoms(sympy.Symbol))

#J = [1/2, -1/2, 3/2, 1/2, -1/2, -3/2, 1/2, -1/2]
J = [3/2,-1/2,1/2,-3/2,1/2, -1/2, 1/2, -1/2]

H_dict = {
    '0'      : H_polar.subs({kp : 0, km : 0, kp2 : 0, km2 : 0, kx2ky2 : 0}),
    'kp'     : sympy.diff(H_polar,kp),
    'km'     : sympy.diff(H_polar,km),
    'kp2'    : sympy.diff(H_polar,kp2),
    'km2'    : sympy.diff(H_polar,km2),
    'kx2ky2' : sympy.diff(H_polar,kx2ky2)
}


unit_fac = 3.80998

InAs_wurtzite_par = OrderedDict([(Delta1, 0.1003),
                                 (Delta2, 0.1023),
                                 (Delta3, 0.1041),
                                 (Delta4, 0.0388),
                                 (Ec    , 0.6649),
                                 (A7    ,-0.4904),
                                 (P1    , 8.3860),
                                 (P2    , 6.8987),
                                 (a1    ,-0.0189),
                                 (a2    ,-0.2892),
                                 (a3    ,-0.5117),
                                 (b1    ,-0.0695),
                                 (b2    ,-0.2171),
                                 (g1    , 0.5306),
                                 (A1    , 1.5726*unit_fac),
                                 (A2    ,-1.6521*unit_fac),
                                 (A3    ,-2.6301*unit_fac),
                                 (A4    , 0.5126*unit_fac),
                                 (A5    , 0.1172*unit_fac),
                                 (A6    , 1.3103*unit_fac),
                                 (e1    ,-3.2005*unit_fac),
                                 (e2    , 0.6363*unit_fac),
                                 (B1    ,-2.3925*unit_fac),
                                 (B2    , 2.3155*unit_fac),
                                 (B3    ,-1.7231*unit_fac)])


==> anc/supplementary_files/modules/axial_approximation/solver.py <==
from __future__ import print_function, division
import sys
sys.path.append('../../')
import numpy as np
import scipy.linalg as LA
import scipy.sparse as sp
import scipy.sparse.linalg
import sympy
from modules.hamiltonian.zeeman import Bx, By, Bz
from modules.convert_parameters import angstrom_par
from modules.parameters import constants

def solve_cylindrical(H_dict,J,diameter=500,Ndr=201,fz=1/2,kzv=0,B=0,
                      par=angstrom_par(),nsparse=None,solverargs={},
                      potential = None, Ndz = 0, length = 500,
                      phi_0 = constants['phi_0']*100):
    
    """
    Solves a cylindrical wire or quantum dot with axial symmetry, for specific total angular momentum fz.
    All terms up to second order are implemented. 

    """
    N = len(J)
    ## --------------- discretized operators ---------------
    radius   = diameter/2
    rho      = np.linspace(0,radius,Ndr)
    latc     = rho[1]-rho[0]
    kr       = -1j/(2*latc)*(sp.eye(Ndr,Ndr,+1)-sp.eye(Ndr,Ndr,-1))
    kr2      = -1/(latc)**2*(sp.eye(Ndr,Ndr,-1)-2*sp.eye(Ndr,Ndr,0)+sp.eye(Ndr,Ndr,1))
    one      = sp.eye(Ndr)
    irho     = sp.diags(np.concatenate(([0],1/rho[1:])))
    irho2    = sp.diags(np.concatenate(([0],1/rho[1:]**2)))
    rho2     = sp.diags(rho**2)
    if Ndz > 0:
        z        = np.linspace(0,length,Ndz)
        latz     = z[1]-z[0]
        onez     = sp.eye(Ndz)
        kz1      = -1j/(2*latz)*(sp.eye(Ndz,Ndz,+1)-sp.eye(Ndz,Ndz,-1))
        kz2      = -1/(latz)**2*(sp.eye(Ndz,Ndz,-1)-2*sp.eye(Ndz,Ndz,0)+sp.eye(Ndz,Ndz,1))

    kphi   = lambda j: (fz-j)*one+np.pi/(2*phi_0)*B*rho2 ## B-field via Peierls substitution
    kp     = [kr + 1j*irho.dot(kphi(j)) for j in J]
    km     = [kr - 1j*irho.dot(kphi(j)) for j in J]
    km2    = [kr2+1j*irho.dot(kr)-1j*irho.dot(kphi(j).dot(kr))-1j*irho.dot(kr.dot(kphi(j)))
              +2*irho2.dot(kphi(j))-irho2.dot(kphi(j).dot(kphi(j))) for j in J]
    kp2    = [kr2+1j*irho.dot(kr)+1j*irho.dot(kphi(j).dot(kr))+1j*irho.dot(kr.dot(kphi(j)))
              -2*irho2.dot(kphi(j))-irho2.dot(kphi(j).dot(kphi(j))) for j in J]
    kx2ky2 = [kr2-1j*irho.dot(kr)+irho2.dot(kphi(j).dot(kphi(j))) for j in J]
    k4     = [k2.dot(k2) for k2 in kx2ky2]
    ones = [one for j in J]

    operators = dict({'0': ones, 'kp': kp, 'km': km, 'km2': km2, 'kp2': kp2,
                      'kx2ky2': kx2ky2, 'k4':k4})

    def genEqS(f):
        ## --------------- construct system of equations ---------------
        Hmat = sp.lil_matrix((Ndr*N,Ndr*N),dtype=complex)
        for i in range(N):
            for j in range(N):
                for op, H in H_dict.items():                    
                    Hmat[i*Ndr:(i+1)*Ndr,j*Ndr:(j+1)*Ndr] += f(H[i,j])*operators[op][j]

        ## --------------- add boundary values ---------------
        Md = np.ones(Hmat.shape[0],dtype=complex)
        for i in range(N):
            ## Neuman or Dirichlet boundary at r=0, depending on Lz
            Hmat[i*Ndr,:]       =  0
            Hmat[i*Ndr,i*Ndr]    =  1
            if (fz-J[i])==0: ## if Lz=0
                Hmat[i*Ndr,i*Ndr+1]  = -1
            Md[i*Ndr]           = 0
            ## Dirichlet boundary at r=radius
            Hmat[(i+1)*Ndr-1,:]          = 0
            Hmat[(i+1)*Ndr-1,(i+1)*Ndr-1] = 1
            Md[(i+1)*Ndr-1]              = 0
        M = sp.diags(Md,format="lil")
        return Hmat, M

    if Ndz > 0:
        Hmat0, M = genEqS(lambda hij :     complex(hij.subs(par).subs({'k_z':0,Bx:0,By:0,Bz:B}).evalf())                  )
        Hmat1, _ = genEqS(lambda hij :     complex(sympy.diff(hij.subs(par),'k_z').subs({'k_z':0,Bx:0,By:0,Bz:B}).evalf())   )
        Hmat2, _ = genEqS(lambda hij : 0.5*complex(sympy.diff(hij.subs(par),'k_z',2).subs({'k_z':0,Bx:0,By:0,Bz:B}).evalf()) )

        M    = sp.kron(M    , onez,format="lil")
        Hmat = sp.kron(Hmat0, onez,format="lil")
        Hmat+= sp.kron(Hmat1, kz1 ,format="lil")
        Hmat+= sp.kron(Hmat2, kz2 ,format="lil")
        ## Dirichlet boundary at z=0, length
        for i in range(N*Ndr):
            Hmat[i*Ndz,:]                 = 0
            Hmat[i*Ndz,i*Ndz]             = 1
            M[i*Ndz,i*Ndz]                = 0
            Hmat[(i+1)*Ndz-1,:]           = 0
            Hmat[(i+1)*Ndz-1,(i+1)*Ndz-1] = 1
            M[(i+1)*Ndz-1,(i+1)*Ndz-1]    = 0
        if not potential==None:
            pot = np.zeros(Hmat.shape[0],dtype=float)
            for i in range(N):
                for j,zj in enumerate(z):
                    pot[i*Ndr*Ndz+j:(i+1)*Ndr*Ndz+j:Ndz] = np.array([potential(r,zj) for r in rho])
            pot *= M.diagonal().real
            #print(pot)
            Hmat += sp.diags([pot],[0])
    else:
        Hmat, M = genEqS(lambda hij : complex(hij.subs(par).subs({'k_z':kzv,Bx:0,By:0,Bz:B}).evalf()) )
        if not potential==None:
            pot  = sp.diags([np.kron(np.ones(N),np.array([potential(r) for r in rho]))*M.diagonal()],[0])
            Hmat += pot


    ## --------------- solve generalized eigenproblem ---------------
    if not nsparse == None:
        E, V = sp.linalg.eigs(sp.csc_matrix(Hmat),M=sp.csc_matrix(M),k=nsparse,**solverargs)
    else:
        E, V = LA.eig(Hmat.todense(),M.todense(),**solverargs)
    ind = np.argsort(E.real)
    E = E[ind]
    V = V[:,ind]
    return E,V


==> anc/supplementary_files/modules/common.py <==
import numpy as np

import sympy
from sympy.core.function import AppliedUndef
from sympy.core.sympify import converter
from sympy.abc import _clash

import functools

from collections import defaultdict
from functools import reduce
from operator import mul, add

from types import SimpleNamespace
from collections import namedtuple
from itertools import product, starmap

import scipy.sparse.linalg as sla

from scipy.sparse import identity

import inspect
from functools import wraps

import pandas as pd

################  Various helpers to handle sympy

def make_commutative(expr, *symbols):
    """Make sure that specified symbols are defined as commutative.

    Parameters
    ----------
    expr: sympy.Expr or sympy.Matrix
    symbols: sequace of symbols
        Set of symbols that are requiered to be commutative. It doesn't matter
        of symbol is provided as commutative or not.

    Returns
    -------
    input expression with all specified symbols changed to commutative.
    """
    symbols = [sympy.Symbol(s.name, commutative=False) for s in symbols]
    subs = {s: sympy.Symbol(s.name) for s in symbols}
    expr = expr.subs(subs)
    return expr


def prettify(expr, n=15, chop=True):
    expr = expr.expand()
    def _round_expression(e, n=15, chop=True):
        if not isinstance(e, sympy.Expr):
            raise ValueError('input to round should be valid sympy object')
        summands = e.as_ordered_terms()
        for i, summand in enumerate(summands):
            factors = summand.as_ordered_factors()
            factors = [sympy.N(f, n=n, chop=True) for f in factors]
            summands[i] = sympy.Mul(*factors)

        return sympy.Add(*summands)

    if not isinstance(expr, sympy.MatrixBase):
        return _round_expression(expr, n=n, chop=chop)
    else:
        output = sympy.zeros(*expr.shape)
        for (i, j), e in np.ndenumerate(expr):
            output[i, j] = _round_expression(e, n=n, chop=chop)
        return output


def monomials(expr, *gens):
    """Parse ``expression`` into monomials in the symbols in ``gens``.

    Parameters
    ----------
    expr: sympy.Expr or sympy.Matrix
        Input expression that will be parsed into monomials.
    gens: sequence of sympy.Symbol objects
        Generators used to separate input ``expr`` into monomials.

    Returns
    -------
    dictionary (generator: monomial)

    Note
    ----
    All generators will be substituted with its commutative version using
    `kwant.continuum.make_commutative`` function.
    """
    if not isinstance(expr, sympy.MatrixBase):
        return _expression_monomials(expr, *gens)
    else:
        output = defaultdict(lambda: sympy.zeros(*expr.shape))
        for (i, j), e in np.ndenumerate(expr):
            mons = _expression_monomials(e, *gens)
            for key, val in mons.items():
                output[key][i, j] += val
        return dict(output)


def _expression_monomials(expression, *gens):
    """Parse ``expression`` into monomials in the symbols in ``gens``.

    Example
    -------
        >>> expr = A * (x**2 + y) + B * x + C
        >>> _expression_monomials(expr, x, y)
        {1: C, x**2: A, y: A, x: B}
    """
    if expression.atoms(AppliedUndef):
        raise NotImplementedError('Getting monomials of expressions containing '
                                  'functions is not implemented.')

    expression = make_commutative(expression, *gens)
    gens = [make_commutative(g, g) for g in gens]

    expression = sympy.expand(expression)
    summands = expression.as_ordered_terms()

    output = defaultdict(int)
    for summand in summands:
        key = [sympy.Integer(1)]
        if summand in gens:
            key.append(summand)

        elif isinstance(summand, sympy.Pow):
            if summand.args[0] in gens:
                key.append(summand)

        else:
            for arg in summand.args:
                if arg in gens:
                    key.append(arg)
                if isinstance(arg, sympy.Pow):
                    if arg.args[0] in gens:
                        key.append(arg)

        key = functools.reduce(mul, key)
        val = summand.xreplace({g: 1 for g in gens})

        ### to not create key
        if val != 0:
            output[key] += val

    new_expression = sum(k * v for k, v in output.items())
    assert sympy.expand(expression) == sympy.expand(new_expression)

    return dict(output)


################ misc

def groupby(data, xdim, ydim=None):
    def allbut(columns, *names):
        allnames = list(columns)
        names = set(names)
        return [item for item in allnames if item not in names]

    def pars_dataframe(data):
        return pd.DataFrame([d['input'].__dict__ for d in data])

    pars = pars_dataframe(data)

    # Workaround for https://github.com/pandas-dev/pandas/pull/12607
    pars = pars.replace({None: 'None'})

    groupby_keys = allbut(pars.columns, xdim)
    grouped = pars.groupby(groupby_keys)

    output = {}
    for name, group in grouped:
        x = group[xdim].values

        if ydim is None:
            y = [data[i]['output'] for i in group.index]
        else:
            y = [data[i]['output'][ydim] for i in group.index]

        args = np.argsort(x)
        x, y = x[args], [y[i] for i in args]

        output[name] = (x, y)

    return output, groupby_keys


def namespace_product(**items):
    Product = namedtuple('Product', items.keys())
    items = starmap(Product, product(*items.values()))
    items = map(lambda p: SimpleNamespace(**p._asdict()), items)
    return list(items)


def dict_product(**items):
    Product = namedtuple('Product', items.keys())
    items = starmap(Product, product(*items.values()))
    items = map(lambda p: dict(**p._asdict()), items)
    return list(items)


def swallows_extra_kwargs(f):
    sig = inspect.signature(f)
    pars = sig.parameters
    if any(i.kind is inspect.Parameter.VAR_KEYWORD for i in pars.values()):
        return f

    names = {name for name, value in pars.items() if
             value.kind not in (inspect.Parameter.VAR_POSITIONAL,
                                inspect.Parameter.POSITIONAL_ONLY)}

    @wraps(f)
    def wrapped(*args, **kwargs):
        bound = sig.bind(*args, **{name: value for name, value
                                   in kwargs.items() if name in names})
        return f(*bound.args, **bound.kwargs)

    return wrapped


==> anc/supplementary_files/modules/convert_parameters.py <==
import sys
sys.path.append('../')
import sympy
from sympy.physics.quantum import TensorProduct as tp
from modules.parameters import mpars, renormalize_parameters, constants
from modules.hamiltonian.zeeman import Bx, By, Bz
from modules.hamiltonian.foreman import kx, ky, kz
from modules.hamiltonian import kp_hamiltonians, momenta_operators
from modules.kp_model.kp_model import kp_model
from modules.kp_model.utils import kp_from_sympy
from modules.common import make_commutative

def angstrom_par(gamma_0=None,B=[0,0,0],material='InSb'):
    """ Get Rafas parameters in my form and use Angstrom instead of nm """
    par = dict(renormalize_parameters(mpars[material], new_gamma_0=gamma_0).__dict__)
    par['P'] *= 10
    par['E_v'] = - par['E_0']
    par[sympy.Symbol('m_0',real=True)] = constants['m_0']
    par[sympy.Symbol('hbar',real=True)] = 10*constants['hbar']
    par[sympy.Symbol('mu_B')] = constants['mu_B']
    par['B_x'] = B[0]
    par['B_y'] = B[1]
    par['B_z'] = B[2]
    return par

def get_kp_model(axial=False,par=angstrom_par(),convert_basis=False):
    """ Gives back an instance of the kp_model class. Default basis is angular
    momentum eigenbasis. The s, px, py, pz basis is used if convert_basis=True."""
    kx, ky, kz = sympy.symbols('k_x k_y k_z')
    hamiltonian = kp_hamiltonians['magnetic']
    hamiltonian = make_commutative(hamiltonian, *hamiltonian.atoms(sympy.Symbol))
    if convert_basis:
        v_n = lambda i, N: sympy.Matrix([1 if i==n else 0 for n in range(N)])
        S, X, Y, Z = [v_n(i,4) for i in range(4)]
        up, dw = [v_n(i,2) for i in range(2)]
        X = sympy.I * X
        Y = sympy.I * Y
        Z = sympy.I * Z
        molenkamp_basis = [
                tp(up, S),
                tp(dw, S),
                 +(1/sympy.sqrt(2)) * tp(up, X + sympy.I * Y),
                 +(1/sympy.sqrt(6)) * (tp(dw, X + sympy.I * Y) - tp(up, 2*Z)),
                 -(1/sympy.sqrt(6)) * (tp(up, X - sympy.I * Y) + tp(dw, 2*Z)),
                 -(1/sympy.sqrt(2)) * tp(dw, X - sympy.I * Y),
                 +(1/sympy.sqrt(3)) * (tp(dw, X + sympy.I * Y) + tp(up, Z)),
                 +(1/sympy.sqrt(3)) * (tp(up, X - sympy.I * Y) - tp(dw, Z))
               ]
        U = sympy.Matrix(sympy.BlockMatrix([molenkamp_basis])).conjugate().T
        hamiltonian = U.conjugate().T.multiply(hamiltonian.multiply(U))
    if axial:
        par['gamma_2'] = par['gamma_3']
    return kp_model(kp_from_sympy(hamiltonian,par,2,['k_x','k_y','k_z']))


==> anc/supplementary_files/modules/hamiltonian/__init__.py <==
import sympy

from .foreman import foreman, kx, ky, kz
from .zeeman import zeeman, Bx, By, Bz

from ..common import make_commutative

x, y, z = sympy.symbols('x y z', commutative=False)
phi_0 = sympy.symbols('phi_0')

position_operators = x, y, z
momenta_operators = kx, ky, kz


default_gauge = [By*z - Bz*y, -Bx*z, 0]

def add_vector_potential(hamiltonian, A=default_gauge):
    subs = {ki: ki + (sympy.pi/phi_0) * Ai
            for (ki, Ai) in zip(momenta_operators, A)}
    return hamiltonian.subs(subs)


kp_hamiltonians = {
    'foreman': foreman,
    'magnetic': foreman + zeeman, # this is without the orbital effect
    'magnetic_vp': add_vector_potential(foreman) + zeeman,
}



def _wire_ham(sc=False):
    hamiltonian = kp_hamiltonians['magnetic_vp']
    hamiltonian = hamiltonian.subs({Bx: 0, By: 0})

    E_x, x, epsilon = sympy.symbols('E_x x epsilon')
    hamiltonian += (E_x / epsilon) * x * sympy.eye(8)

    non_commutative = {'y', 'k_y'}
    commutative = {s for s in hamiltonian.atoms(sympy.Symbol)}
    commutative = set(filter(lambda s: s.name not in non_commutative, commutative))
    hamiltonian = make_commutative(hamiltonian, *commutative)

    if sc:
        momenta_to_flip = sympy.symbols('k_x k_y k_z')
        momenta_to_flip += sympy.symbols('k_x k_y k_z', commutative=False)

        mu, delta_sc = sympy.symbols('mu Delta_sc')
        ham1 = hamiltonian - mu * sympy.eye(8)
        ham2 = - ham1.conjugate().subs({s: -s for s in momenta_to_flip})
        hamiltonian = sympy.Matrix(sympy.BlockDiagMatrix(ham1, ham2))
        hamiltonian[0, 9] = hamiltonian[9, 0] = + delta_sc
        hamiltonian[1, 8] = hamiltonian[8, 1] = - delta_sc

        subs = {s.conjugate(): s for s in hamiltonian.atoms(sympy.Symbol)}
        hamiltonian = hamiltonian.subs(subs)

    return hamiltonian


kp_hamiltonians['wire'] = _wire_ham(sc=False)
kp_hamiltonians['wire_sc'] = _wire_ham(sc=True)


==> anc/supplementary_files/modules/hamiltonian/foreman.py <==
'''
--------------------------------------------------------------------------
                Burt symmetrization of Kane Hamiltonian
--------------------------------------------------------------------------

References:
[1] E. O. Kane, in Physics of III-V-Compounds, edited by R. K. Willardson and
    A. C. Beer, Vol. 1 of Semiconductors and Semimetals Academic Press,
    New York, London, 1666, p. 75.

[2] Bradley A. Foreman, Phys. Rev. B 56, R12748(R) - Published 15 November 1997
'''


# Imports
import sympy
import sympy.physics
import numpy as np
from sympy.physics.quantum import TensorProduct as tp


# Momenta
kx, ky, kz = sympy.symbols('k_x k_y k_z', commutative=False)


# Symbols
Ec, Ac, P, M, L = sympy.symbols('E_c A_c P M L', commutative=False)
N, Np, Nm, Delta, kappa = sympy.symbols('N N_+ N_- Delta kappa', commutative=False)


# Gamma parameters
E0, Ev, g0 = sympy.symbols('E_0 E_v gamma_0', commutative=False)
g1, g2, g3 = sympy.symbols("gamma_1 gamma_2 gamma_3", commutative=False)
Delta, kappa = sympy.symbols('Delta kappa', commutative=False)
P, mu, gbar = sympy.symbols('P mu gammabar', commutative=False)
hbar, m0 = sympy.symbols("hbar, m_0", real=True)


# Help definitions
def valence_term(i, j):
    kvec = [kx, ky, kz]
    """Return valence term in X, Y, Z basis."""
    if i==j:
        tmp = kvec[i] * L * kvec[i]
        for index in range(3):
            if index == i:
                continue
            else:
                tmp += kvec[index] * M * kvec[index]
        return tmp
    else:
        return kvec[i] * Np * kvec[j] + kvec[j] * Nm * kvec[i]


def spin_orbit():
    """Implementation of (4b) from PhysRevB 51, 16695."""
    data = sympy.zeros(8, 8)
    data[2, 1] = +sympy.I
    data[7, 1] = +1
    data[1, 2] = -sympy.I
    data[7, 2] = +sympy.I
    data[5, 3] = -1
    data[6, 3] = -sympy.I
    data[3, 5] = -1
    data[6, 5] = -sympy.I
    data[3, 6] = sympy.I
    data[5, 6] = sympy.I
    data[1, 7] = +1
    data[2, 7] = -sympy.I
    return (Delta/3) * data


def get_foreman():
    # Basis transformation
    v_n = lambda i, N: sympy.Matrix([1 if i==n else 0 for n in range(N)])
    S, X, Y, Z = [v_n(i,4) for i in range(4)]
    up, dw = [v_n(i,2) for i in range(2)]

    X = sympy.I * X
    Y = sympy.I * Y
    Z = sympy.I * Z

    molenkamp_basis = [
        tp(up, S),
        tp(dw, S),
        +(1/sympy.sqrt(2)) * tp(up, X + sympy.I * Y),
        +(1/sympy.sqrt(6)) * (tp(dw, X + sympy.I * Y) - tp(up, 2*Z)),
        -(1/sympy.sqrt(6)) * (tp(up, X - sympy.I * Y) + tp(dw, 2*Z)),
        -(1/sympy.sqrt(2)) * tp(dw, X - sympy.I * Y),
        +(1/sympy.sqrt(3)) * (tp(dw, X + sympy.I * Y) + tp(up, Z)),
        +(1/sympy.sqrt(3)) * (tp(up, X - sympy.I * Y) - tp(dw, Z))
        ]

    subs_notation = {
        Ec: Ev + E0,
        L : -(g1 + 4 * g2) * (hbar**2/2/m0),
        M : -(g1 - 2 * g2) * (hbar**2/2/m0),
        Np : -(3 * g3 + (3 * kappa + 1)) * (hbar**2/2/m0),
        Nm : -(3 * g3 - (3 * kappa + 1)) * (hbar**2/2/m0),
        Ac: (g0 * hbar**2/2/m0)
        }

    Hs = spin_orbit()

    Hcc = sympy.Matrix([Ec + kx*Ac*kx + ky*Ac*ky + kz*Ac*kz])
    Hcv = +sympy.I * sympy.Matrix([[P*kx, P*ky, P*kz]])
    Hvc = -sympy.I * sympy.Matrix([kx*P, ky*P, kz*P])

    data = [[valence_term(i,j) for j in range(3)] for i in range(3)]
    Hvv = sympy.Matrix(data)

    H4 = sympy.BlockMatrix([[Hcc, Hcv], [Hvc, Hvv]])
    H8 = sympy.Matrix(sympy.BlockDiagMatrix(H4, H4)) + Hs

    dag = lambda x: x.conjugate().transpose()
    U_dag = sympy.Matrix(sympy.BlockMatrix([molenkamp_basis]))
    U = dag(U_dag)

    hamiltonian = (U * H8 * dag(U))
    hamiltonian = hamiltonian.subs(subs_notation)
    hamiltonian = hamiltonian + (Ev - Delta/3) * sympy.diag(0, 0, 1, 1, 1, 1, 1, 1)
    return sympy.ImmutableMatrix(hamiltonian.expand())


foreman = get_foreman()


==> anc/supplementary_files/modules/hamiltonian/zeeman.py <==
import sympy
import sympy.physics.matrices


# ************** symbols **************
g, u_b, kappa, q = sympy.symbols("g, mu_B, kappa, q", commutative=False)
Bx, By, Bz = sympy.symbols('B_x, B_y, B_z', real=True)


# ************** Magnetic field Hamiltonian (Winkler form) **************
Tx = 1/(3*sympy.sqrt(2)) * sympy.Matrix([[-sympy.sqrt(3),0,1,0], [0,-1,0,sympy.sqrt(3)]])
Ty = -sympy.I/(3*sympy.sqrt(2)) * sympy.Matrix([[sympy.sqrt(3),0,1,0], [0,1,0,sympy.sqrt(3)]])
Tz = sympy.sqrt(2)/3 * sympy.Matrix([[0,1,0,0],[0,0,1,0]])

Txx = 1 / (3*sympy.sqrt(2)) * sympy.Matrix([[0,-1,0,sympy.sqrt(3)],[-sympy.sqrt(3),0,1,0]])
Tyy = 1 / (3*sympy.sqrt(2)) * sympy.Matrix([[0,-1,0,-sympy.sqrt(3)],[sympy.sqrt(3),0,1,0]])
Tzz = sympy.sqrt(2) / 3       * sympy.Matrix([[0,1,0,0],[0,0,-1,0]])

Tyz =  sympy.I /(2*sympy.sqrt(6)) * sympy.Matrix([[-1,0,-sympy.sqrt(3),0],[0,sympy.sqrt(3),0,1]])
Tzx = 1 / (2*sympy.sqrt(6)) * sympy.Matrix([[-1,0,sympy.sqrt(3),0],[0,sympy.sqrt(3),0,-1]])
Txy = sympy.I / (sympy.sqrt(6))   * sympy.Matrix([[0,0,0,-1],[-1,0,0,0]])

sigma_0 = sympy.eye(2)
sigma_x = sympy.physics.matrices.msigma(1)
sigma_y = sympy.physics.matrices.msigma(2)
sigma_z = sympy.physics.matrices.msigma(3)

Jx = sympy.Rational(1,2) * \
     sympy.Matrix([[0, sympy.sqrt(3), 0, 0], [sympy.sqrt(3), 0, 2, 0],
                   [0, 2, 0, sympy.sqrt(3)], [0, 0, sympy.sqrt(3), 0]])

Jy = sympy.I * sympy.Rational(1,2) * \
     sympy.Matrix([[0, -sympy.sqrt(3), 0, 0], [sympy.sqrt(3), 0, -2, 0],
                   [0, 2, 0, -sympy.sqrt(3)], [0, 0, sympy.sqrt(3), 0]])

Jz = sympy.Rational(1,2) * sympy.diag(3,1,-1,-3)


B_6c6c = sympy.Rational(1,2) * g * u_b * (sigma_x * Bx + sigma_y * By + sigma_z * Bz)
B_8v8v = -2 * u_b * (kappa * (Jx * Bx + Jy * By + Jz * Bz) + q * (Jx**3 * Bx + Jy**3 * By + Jz**3 * Bz))
B_7v8v = -3 * u_b * kappa * (Tx * Bx + Ty * By + Tz * Bz)
B_8v7v = -3 * u_b * kappa * (Tx * Bx + Ty * By + Tz * Bz).conjugate().transpose()
B_7v7v = -2 * kappa * u_b * (sigma_x * Bx + sigma_y * By + sigma_z * Bz)


zeeman = sympy.BlockMatrix([[B_6c6c, sympy.zeros(2,4), sympy.zeros(2,2)],
                            [sympy.zeros(4,2), B_8v8v, B_8v7v],
                            [sympy.zeros(2,2), B_7v8v, B_7v7v]]).as_explicit()


Bx, By, Bz = sympy.symbols('B_x B_y B_z')
zeeman = zeeman.subs({sympy.Symbol(s.name, real=True): s for s in [Bx, By, Bz]})
zeeman = zeeman.subs({q: 0})


==> anc/supplementary_files/modules/kp_model/kp_model.py <==
from __future__ import print_function
import sys
sys.path.append("../../")
import numpy as np
from modules.kp_model.tb_model import tb_model
from collections import defaultdict
import numbers
from math import pi, sqrt, sin, cos, atan2, factorial
from itertools import product, permutations
from functools import reduce

class kp_model:
    def __init__(self,h):
        """
        h... a dictionary with tuple as key, and hmatrices as values
        (0,0,0) is the local term,
        (1,0,0) is the kx term and so on"""
        self.h=h
        self.N=len(list(h.values())[0])
        self.norb=self.N
        self.d=np.array([0.,0.,1.])
        self.hrot=self.h
        self.hdef=np.zeros((self.N,self.N),dtype=complex)
        self.Ns=1
        self.idz=np.array([[0+0j]])
    def H(self,k):
        """ The Hamiltonian matrix """
        N = self.N
        Hmat = np.zeros((N,N),dtype=complex)
        for kpow,hi in self.h.items():
            Hmat += k[0]**kpow[0]*k[1]**kpow[1]*k[2]**kpow[2]*hi
        return Hmat
    
    def _gentup(self,*args):
        """ Generates a tuple corresponding to how often a k appears """
        tup = np.zeros(3,dtype=int)
        for i in args:
            assert isinstance(i,int), 'argument shall be unpacked'
            tup += np.eye(3,dtype=int)[i]
        return (tup[0],tup[1],tup[2])
    def _rotate_h(self,d):
        """
        Rotates k.p such that d is [0,0,1].        
        """
        N = self.N
        ## find rotation matrix
        phi1 = -atan2(d[1],d[2])
        phi2 = -atan2(d[0],sqrt(d[1]**2+d[2]**2))
        R1   = np.array([[1.,0.,0.],[0.,cos(phi1),-sin(phi1)],[0.,sin(phi1),cos(phi1)]])
        R2   = np.array([[cos(phi2),0.,-sin(phi2)],[0.,1.,0.],[sin(phi2),0.,cos(phi2)]])
        U    = np.dot(R1,R2)
        assert np.all(np.isclose(np.dot(U,[0,0,1]),d))
        ## find highest order
        nmax = np.max(np.sum(list(self.h.keys()),1))
        zero_mat = np.zeros((N,N),dtype=complex)
        self.hrot={}
        if not np.all(np.isclose(self.h.setdefault((0,0,0),zero_mat),0)):
            self.hrot[(0,0,0)]=self.h.setdefault((0,0,0),zero_mat)
        ## generate rotated Hamiltonian
        for n in range(1,nmax+1):
            iterlist = {tuple(element) for element in product(range(3),repeat=n)}
            for i in iterlist:
                hmat = np.zeros((N,N),dtype=complex)
                for k in iterlist:
                    u = reduce(lambda x,y: x*y,(U[l,m] for l,m in zip(k,i)))/len(set(permutations(k)))
                    hmat += u*self.h.setdefault(self._gentup(*k),zero_mat)
                if not np.all(np.isclose(hmat,0)):
                    if not self._gentup(*i) in self.hrot:
                        self.hrot[self._gentup(*i)]=hmat
                    else:
                        self.hrot[self._gentup(*i)]+=hmat
        self.d = d # this is now the z-axis of hrot
        return U
    def _discrete_diff(self,n):
        """ gives centered discrete order n derivative as dict (interaction distance, coefficient)"""
        d1 = defaultdict(float,{-1 : -0.5, 1 : 0.5})
        d2 = defaultdict(float,{-1 : 1., 0 : -2., 1: 1.})
        if n==0:
            return defaultdict(float,{0 : 1.})
        elif n==1:
            return d1
        else:
            dn = defaultdict(float,d2)
            for i in range(int(n-2)//2):
                dnnew = defaultdict(float)
                for j,dj in d2.items():
                    for k,dk in dn.items():
                        dnnew[k+j] += dk*dj
                dn = dnnew
            if int(n)%2:
                dnnew = defaultdict(float)
                for j,dj in d1.items():
                    for k,dk in dn.items():
                        dnnew[k+j] += dk*dj
                dn = dnnew
            return dn
    def discretize_orthogonal(self,latc = 1.0):
        """ Discretizes kp model on orthogonal lattice. Gives back a tb_model."""
        if isinstance(latc,numbers.Number):
            latc = latc*np.ones(3)
        a      = np.diag(latc)
        t_dict = {}
        for kpow, hi in self.h.items():
            fac = (-1j/latc[0])**kpow[0]*(-1j/latc[1])**kpow[1]*(-1j/latc[2])**kpow[2]
            for x,dx in self._discrete_diff(kpow[0]).items():
                for y,dy in self._discrete_diff(kpow[1]).items():
                    for z,dz in self._discrete_diff(kpow[2]).items():
                        try:
                            t_dict[(x,y,z)] += fac*dx*dy*dz*hi
                        except:
                            t_dict.update({(x,y,z) : fac*dx*dy*dz*hi})
        p = np.array([[0,0,0]]*len(hi),dtype=float)
        return tb_model(a,p,t_dict)


==> anc/supplementary_files/modules/kp_model/tb_model.py <==
from __future__ import print_function
import sys
sys.path.append("../../")
import scipy.linalg as LA
from numpy import transpose as tr
from numpy import dot
import numpy as np
import tinyarray as ta
import scipy.sparse as sp
from math import pi, factorial
from cmath import exp
from copy import deepcopy
import warnings

class lattice:
    def __init__(self,a,p,nbins = -1):
        self.a=a
        self.b=2*pi*tr(LA.inv(a))
        self.p=p
        self.nbins=nbins
        self.bk=-1
        self.wb=-1
        self.indv=-1
        self.omega = np.dot(np.cross(a[0,:],a[1,:]),a[2,:])

class tb_model:
    def __init__(self,a,p,t_dict,nocc=None):
        """
        a     ... lattice vectors
        p     ... positions of orbitals in cartesian coordinates
        t_dict... dictionary, key is hopping direction and value H(R) (sparse) matrix
        nocc  ... number of occupied orbitals
        """
        self.lat= lattice(a,p)
        self.t_dict = t_dict
        for key, value in self.t_dict.items():
            self.t_dict[key] = sp.csr_matrix(value)
        self.N=len(t_dict)
        self.norb=list(t_dict.values())[0].shape[0]
        self.nocc=nocc
    description = "A generic tight-binding model can be stored in this class"
    author = "Georg Winkler"
    def add_vector_potential(self,vector_potential):
        for l, t in self.t_dict.items():
            ind_i = []
            ind_j = []
            data_l = []
            for i in range(t.shape[0]):
                r = t.getrow(i)
                for j,v in zip(r.indices,r.data):
                    pos = self.lat.p[i]
                    npos = np.dot(l,self.lat.a)+self.lat.p[j]
                    direction = npos-pos
                    unit_factor = 0.00001519268
                    e_phi = exp(1j*unit_factor*
                                dot(direction,vector_potential((pos+npos)/2.)))
                    ind_i.append(i)
                    ind_j.append(j)
                    data_l.append(v*e_phi)
            self.t_dict[l] = sp.coo_matrix((data_l,(ind_i,ind_j)),
                                           shape=t.shape,dtype=complex).tocsr()
    def add_scalar_potential(self,scalar_potential):
        V_x = sp.diags([scalar_potential(pi) for pi in self.lat.p])
        try:
            self.t_dict[(0,0,0)] += V_x
        except:
            self.t_dict[(0,0,0)] = sp.csr_matrix((self.norb,self.norb))
            self.t_dict[(0,0,0)] += V_x
    def cut_hoppings(self,is_inside):
        N = self.norb
        nonzero_indices = np.zeros((N),dtype=int)
        for i,pj in enumerate(self.lat.p):
            if is_inside(pj):
                nonzero_indices[i] = 1
        for t in self.t_dict.values(): t.eliminate_zeros()
        ## delete disconnected orbitals
        num_nonzero = np.sum(nonzero_indices)
        sewing_matrix = sp.lil_matrix((num_nonzero,N),dtype=int)
        for i,j in zip(range(num_nonzero),np.where(nonzero_indices)[0]):
                sewing_matrix[i,j] = 1
        sewing_matrix = sewing_matrix.tocsr()
        self.t_dict  = {key: sewing_matrix.dot(t.dot(sewing_matrix.T)) for
                        key, t in self.t_dict.items()}
        self.lat.p = self.lat.p[np.array(nonzero_indices,dtype=bool)]
        self.norb   = len(self.lat.p)
    def make_supercell(self,a_new=None,repeat=(1,1,1),is_inside=lambda x: True,
                       precision=8):
        """ makes supercell (much slower than make_slab)
        useful for changing unit cell """
        if a_new is None:
            a_new = self.lat.a
        if not np.isclose(LA.det(self.lat.a),LA.det(a_new)):
            warnings.warn("a_new has different volume than a!")
        a_sc = np.concatenate([[repeat[i]*a_new[i]] for i in range(3)],axis=0)
        ## get all supercell orbitals and their index
        norb_prim = self.norb
        pos_list = [ {} for i in range(norb_prim) ]
        p_new = []
        ind = 0
        for l in range(repeat[0]):
            for m in range(repeat[1]):
                for n in range(repeat[2]):
                    for i,orb_pos_dict in enumerate(pos_list):
                        pos = l*a_new[0]+m*a_new[1]+n*a_new[2]+self.lat.p[i]
                        ## shift in home unit cell if outside
                        shift = np.array(np.floor(np.round(LA.solve(a_sc.T,pos),precision)),dtype=int)
                        pos = pos - ta.dot(shift,a_sc)
                        rounded_pos = ta.array(np.round(pos,precision))
                        if is_inside(pos):
                            # print(pos)
                            orb_pos_dict.update( { rounded_pos : (ind,pos) } )
                            p_new.append(pos)
                            ind += 1
        norb = ind
        ## get hopping directions for all primitive orbitals
        neighbor_dir = [[] for i in range(norb_prim)]
        for l, t in self.t_dict.items():
            t = t.toarray()
            for i,dir_list in enumerate(neighbor_dir):
                for j in range(norb_prim):
                    if not np.isclose(t[i,j],0):
                        direction = ta.array(-dot(l,self.lat.a)+self.lat.p[j]-self.lat.p[i])
                        dir_list.append( (direction, t[i,j], j) )
        ## fill big t_dict
        t_dict={ (0,0,0) : sp.lil_matrix((norb,norb),dtype=complex) }
        print("")
        for i,(orb_pos_dict,directions) in enumerate(zip(pos_list,neighbor_dir)):
            sys.stdout.write('\r')
            print(str(i)+'/'+str(norb_prim),end='')
            sys.stdout.flush()
            for rounded_pos, (ind1,pos) in orb_pos_dict.items():
                for direction, tij, j in directions:
                    npos = pos+direction
                    if is_inside(npos):
                        ind2 = pos_list[j].get(ta.array(np.round(npos,precision)))
                        if ind2 is not None:
                            ind2 = ind2[0]
                            t = t_dict.get((0,0,0))
                        else:
                            l,m,n = np.array(np.floor(np.round(LA.solve(a_sc.T,npos),precision)),dtype=int)
                            trypos = ta.array(np.round(
                                npos - ta.dot([l,m,n],a_sc),precision))
                            ind2 = pos_list[j].get(ta.array(np.round(trypos,precision)))
                            assert ind2 is not None
                            ind2 = ind2[0]
                            t = t_dict.get((l,m,n))
                            if t is None:
                                t_dict.update({ (l,m,n) :
                                                sp.lil_matrix((norb,norb),dtype=complex) })
                                t = t_dict.get((l,m,n))
                        t[ind1,ind2] = tij
        print("")
        if not self.nocc==None:
            self.nocc = self.nocc*len(p_new)//len(self.lat.p)
        self.__init__(a_sc,p_new,t_dict,nocc=self.nocc)
    def make_slab(self,nlayer=2,direction=2,periodic=False,keep_spin_order=False):
        """ Fast method for making slab via stacking matrices. Slab is generated in direction.
        / H00 H01         \
        | H10 H00 H01     |
        |     H10 H00 H01 |
        \         H10 H00 / """
        norb_bulk  = self.norb
        t_dict     = { }
        if keep_spin_order:
            zeromat    = sp.csr_matrix((norb_bulk//2,norb_bulk//2),dtype=complex)
            nblocks    = nlayer*2
        else:
            zeromat    = sp.csr_matrix((norb_bulk,norb_bulk),dtype=complex)
            nblocks    = nlayer
        for i,(l_or, tm) in enumerate(self.t_dict.items()):
            k  = l_or[direction]
            l  = np.array(l_or)
            if periodic:
                l_j = {}
                for j in range(nlayer):
                    key = (j+k)//nlayer
                    j_list = l_j.get(key)
                    if j_list is None:
                        l_j.update({key: [j]})
                    else:
                        j_list.append(j)
            else:
                j_list = []
                for j in range(nlayer):
                    if (j+k)//nlayer == 0:
                        j_list.append(j)
                l_j = { 0: j_list }
            for l_dir,j_dir in l_j.items():
                ti = [[ None for _ in range(nblocks)] for _ in range(nblocks)]
                for n in range(nblocks):
                    ti[n][n] = zeromat
                for j in j_dir:
                    if keep_spin_order:
                        ti[       j][       (j+k)%nlayer] = tm[:norb_bulk//2,:norb_bulk//2]
                        ti[nlayer+j][nlayer+(j+k)%nlayer] = tm[norb_bulk//2:,norb_bulk//2:]
                        ti[       j][nlayer+(j+k)%nlayer] = tm[:norb_bulk//2,norb_bulk//2:]
                        ti[nlayer+j][       (j+k)%nlayer] = tm[norb_bulk//2:,:norb_bulk//2]
                    else:
                        ti[j][(j+k)%nlayer] = tm
                l[direction] = l_dir
                t = t_dict.get((l[0],l[1],l[2]))
                if t is None:
                    t_dict.update({ (l[0],l[1],l[2]) : sp.bmat(ti)})
                else:
                    t_dict.update({ (l[0],l[1],l[2]) : t + sp.bmat(ti)})
        p1 = []
        if keep_spin_order:
            p2 = []
            for i in range(nlayer):
                p1.append(np.tile(self.lat.a[direction]*i,
                                  (len(self.lat.p)//2,1))+self.lat.p[:norb_bulk//2])
                p2.append(np.tile(self.lat.a[direction]*i,
                                  (len(self.lat.p)//2,1))+self.lat.p[norb_bulk//2:])
            p1 += p2
        else:
            for i in range(nlayer):
                p1.append(np.tile(self.lat.a[direction]*i,(len(self.lat.p),1))+self.lat.p)
        p1 = np.concatenate(p1,axis=0)
        rep = np.ones(3)
        rep[direction] = nlayer
        a1 = np.vstack((rep[0]*self.lat.a[0],rep[1]*self.lat.a[1],rep[2]*self.lat.a[2]))
        if not self.nocc==None:
            self.nocc = self.nocc*len(p1)//len(self.lat.p)
        self.__init__(a1,p1,t_dict,nocc=self.nocc)
    def H(self,k,relpos=False,sparse=False):
        norb = self.norb
        if sparse:
            h = sp.csr_matrix((norb,norb),dtype=complex)
        else:
            h = np.zeros((norb,norb),dtype=complex)
        for l,t in self.t_dict.items():
            if sparse:
                h += t * (exp(1j*np.dot(k,np.dot(l,self.lat.a))))
            else:
                h += t.toarray() * (exp(1j*np.dot(k,np.dot(l,self.lat.a))))
        if relpos:
            enm = np.ones_like(h)
            for i in range(3):
                pn,pm = np.meshgrid(self.lat.p[:norb,i],self.lat.p[:norb,i])
                enm *= np.exp(1j*k[i]*(pn-pm))
            h *= enm
        return h
    def H_der(self, ktup, k, relpos=True, sparse=False):
        if np.sum(ktup)==0:
            return self.H(k,relpos=relpos)
        else:
            norb = self.norb
            if sparse:                
                H_der = sp.csr_matrix((norb,norb),dtype=complex)
            else:
                H_der = np.zeros((norb,norb),dtype=complex)
            prefac = 1j**np.sum(ktup)
            if relpos:
                pnm = [None]*3
                for i in range(3):
                    pn,pm  = np.meshgrid(self.lat.p[:norb,i],self.lat.p[:norb,i])
                    pnm[i] = pm - pn
                for l, t in self.t_dict.items():
                    R     = np.dot(l, self.lat.a)
                    t = sp.csr_matrix(t) if sparse else t.toarray()
                    expikr = np.exp(1j*(k[0]*(R[0]+pnm[0])+k[1]*(R[1]+pnm[1])+k[2]*(R[2]+pnm[2])))  
                    H_der += prefac*(R[0]+pnm[0])**ktup[0]*(R[1]+pnm[1])**ktup[1]*(R[2]+pnm[2])**ktup[2]*t*expikr
            else:
                for l, t in self.t_dict.items():
                    R     = np.dot(l, self.lat.a)
                    t = sp.csr_matrix(t) if sparse else t.toarray()
                    H_der += prefac*R[0]**ktup[0]*R[1]**ktup[1]*R[2]**ktup[2]*t*exp(1j*np.dot(k,R))
            return H_der
    def get_kp_model(self,k0=np.zeros(3),order=2,**kwargs):
        kp_dict = {}
        for i in range(order+1):
            for j in range(order+1-i):
                for k in range(order+1-i-j):                    
                    tup = (i,j,k)
                    fac = 1/(factorial(i)*factorial(j)*factorial(k))
                    hi  = fac*self.H_der(tup,k0,**kwargs)
                    if not np.isclose(hi,0).all():
                        try:
                            kp_dict[tup] += hi
                        except:
                            kp_dict[tup]  = hi
        return kp_dict
    def Gsurface(self,k,w,eta,n=20,top=True,direction=2,bulk=False,tol=1e-8,
                 verbose=False,give_all=False,selfenergy=None):
        """
        Calculate surface greens function: J. Phys. F: Met. Phys. 15 (1985) 851-858
        k... (kx,ky) in surface
        w... energy
        eta... broadening
        n... number of iterations
        """
        lmn = np.array([l for l in self.t_dict.keys()],dtype=int)
        if np.max(lmn[:,direction]) > 1:
            warnings.warn(
                """Detected longer range hoppings.
                Hoppings  in the slab direction further
                than nearest-neighbor will be truncated!""")
        epsilon = np.zeros((self.norb,self.norb),dtype=complex)
        alpha = np.zeros((self.norb,self.norb),dtype=complex)
        for l, t in self.t_dict.items():
            if l[direction]==0:
                epsilon += t.toarray() * exp(1j*np.dot(k,np.dot(l,self.lat.a)))
            elif l[direction]==1:
                alpha   += t.toarray() * exp(1j*np.dot(k,np.dot(l,self.lat.a)))
        if not selfenergy is None:
            epsilon += selfenergy
        beta = deepcopy(alpha.T.conj())
        epsilon_s = epsilon.copy()
        W = (w+1j*eta)*np.eye(self.norb)
        if give_all:
            g_s = []
            if bulk:
                g_b = []
        for i in range(1,n):
            if verbose:
                print('.',end='')
                sys.stdout.flush()
            Ws = LA.inv(W-epsilon)
            et = dot(alpha,dot(Ws,beta))
            eb = dot(beta,dot(Ws,alpha))
            if top: # top surface
                epsilon_s += et
            else: # bottom surface
                epsilon_s += eb
            if give_all:
                g_s.append(-1/np.pi*np.trace(LA.inv(W-epsilon_s)).imag)
            alpha = dot(alpha,dot(Ws,alpha))
            beta = dot(beta,dot(Ws,beta))
            epsilon += et+eb
            if give_all and bulk:
                g_b.append(-1/np.pi*np.trace(LA.inv(W-epsilon)).imag)
            if np.max(np.abs(alpha)) < tol and np.max(np.abs(beta)) < tol:
                break
        if verbose:
            print('')
        if i==n:
               warnings.warn("Greens function not converged!")
        if give_all:
            if bulk:
                return LA.inv(W-epsilon_s),LA.inv(W-epsilon), g_s, g_b
            else:
                return LA.inv(W-epsilon_s), g_s
        else:
            if bulk:
                return LA.inv(W-epsilon_s),LA.inv(W-epsilon)
            else:
                return LA.inv(W-epsilon_s)


==> anc/supplementary_files/modules/kp_model/utils.py <==
from __future__ import print_function
import sys
import numpy as np
from numpy import dot
import scipy.linalg as LA
import scipy.sparse as sp
from math import factorial
import sympy


# Get kpoint path
def getpath(P,n,b=None):
    """ Calculates path in k-space given symmetry points P, length of
    a segment n and reciprocal lattice vectors b """
    P = np.array(P)
    if b is None:
        b=np.eye(P.shape[1])
    l=len(P)
    path=np.zeros(((l-1)*n+1,P.shape[1]))
    for i in range(0,l-1):
        for j in range(0,n):
            p=P[i,:]+(P[i+1,:]-P[i,:])*j/n
            path[i*n+j,:]=np.dot(p,b)
    path[-1,:]=np.dot(P[-1],b)
    return path

def getdist(path,b=None):
    """ Calculates distance from a k-path """
    dist = np.zeros(len(path))
    if b is None:
        for i in range(1,len(path)):
            dist[i] = dist[i-1]+LA.norm(path[i]-path[i-1])
    else:
        for i in range(1,len(path)):
            dist[i] = dist[i-1]+LA.norm(dot(path[i]-path[i-1],b))
    return dist

def calcEpath(path,model,verbose=False,give_states=False,nsparse=None,modelargs={},solverargs={}):
    """ Calculates energy eigenvalues along path """
    E = []
    V = []
    if hasattr(model,'H'):
        H = model.H
    elif hasattr(model,'__call__'):
        H = model
    if nsparse is None:
        solver = lambda k: LA.eigh(H(k,**modelargs),**solverargs)
    else:
        solver = lambda k: sp.linalg.eigsh(sp.csc_matrix(H(k,**modelargs)),k=nsparse,**solverargs)
    if not verbose:
        for k in path:
            Ei,Vi = solver(k)
            E.append(Ei)
            if give_states: V.append(Vi)
    else:
        l = len(path)
        print('')
        for i,k in enumerate(path):
            sys.stdout.write('\r')
            sys.stdout.write(str(i)+'/'+str(l))
            sys.stdout.flush()
            Ei,Vi = solver(k)
            E.append(Ei)
            if give_states: V.append(Vi)
        print('')
    if give_states:
        return np.array(E), np.array(V)
    else:
        return np.array(E)

class sigma:
    """ Pauli matrizes """
    x = np.array([[0,1],[1,0]],dtype=complex)
    y = np.array([[0,-1j],[1j,0]],dtype=complex)
    z = np.array([[1,0],[0,-1]],dtype=complex)

class Lp:
    """angular momentum operators for p-orbitals"""
    x = np.array([[0.,0.,0.],
                  [0.,0.,1j],
                  [0.,-1j,0.]])
    y = np.array([[0.,0.,1j],
                  [0.,0.,0.],
                  [-1j,0.,0.]])
    z = np.array([[0.,1j,0.],
                  [-1j,0.,0.],
                  [0.,0.,0.]])

getcoeffmatrix = lambda H,tup,par,mom: (np.array(sympy.diff(
    H,mom[0],tup[0],mom[1],tup[1],mom[2],tup[2]).subs({
        mom[0]:0,mom[1]:0,mom[2]:0}).evalf(subs=par).tolist(),dtype=complex)/
        (factorial(tup[0])*factorial(tup[1])*factorial(tup[2])))

def kp_from_sympy(H,par,order,mom):
    kp_dict = {}
    for i in range(order+1):
        for j in range(order+1):
            for k in range(order+1):
                tup = (i,j,k)
                hi  = getcoeffmatrix(H,tup,par,mom)
                if not np.isclose(hi,0).all():
                    kp_dict.update({tup : hi})
    return kp_dict

class line:
    def __init__(self,p1,p2):
        self.xl = [min(p1[0],p2[0]),max(p1[0],p2[0])]
        self.yl = [min(p1[1],p2[1]),max(p1[1],p2[1])]
        self.a = p2[1]-p1[1]
        self.b = p1[0]-p2[0]
        self.c = p2[0]*p1[1]-p2[1]*p1[0]
    def distance(self,p):
        return (np.abs(self.a*p[0]+self.b*p[1]+self.c)/
                np.sqrt(self.a**2+self.b**2))
    def online(self,p):
        d = self.distance(p)
        x = (self.b*( self.b*p[0]-self.a*p[1])-
             self.a*self.c)/(self.a**2+self.b**2)
        y = (self.a*(-self.b*p[0]+self.a*p[1])-
             self.b*self.c)/(self.a**2+self.b**2)
        return (np.isclose(d,0) and
                (x < self.xl[1] or np.isclose(x,self.xl[1])) and
                (x > self.xl[0] or np.isclose(x,self.xl[0])) and
                (y < self.yl[1] or np.isclose(y,self.yl[1])) and
                (y > self.yl[0] or np.isclose(y,self.yl[0])))


==> anc/supplementary_files/modules/parameters.py <==
from scipy.constants import physical_constants
from types import SimpleNamespace
import numpy as np

# ****************** general constants and globals *******************
c = physical_constants['speed of light in vacuum'][0]
val_hbar = physical_constants['Planck constant over 2 pi in eV s'][0]
val_m0 = physical_constants['electron mass energy equivalent in MeV'][0]
val_m0 = val_m0 / (c*10**9)**2 * 10**6
val_mu_B = physical_constants['Bohr magneton in eV/T'][0]
val_phi_0 = physical_constants['mag. flux quantum'][0] * (10**9)**2
taa = val_hbar**2 / 2.0 / val_m0

constants = {
    'm_0': val_m0,
    'phi_0': val_phi_0,
    'mu_B': val_mu_B,
    'hbar': val_hbar
    }


# ***************** Parameters related functions  *********************
def renormalize_parameters(param, new_gamma_0=None):
    """Renormalize parameters"""
    if new_gamma_0 is not None:
        tmp = taa*(param.gamma_0-new_gamma_0) * ( param.E_0*(param.E_0+param.Delta) /
                                   ( param.E_0 + (2./3.) * param.Delta) )
        P = np.sqrt(tmp)
        gamma_0 = new_gamma_0
    else:
        P = param.P
        gamma_0 = param.gamma_0
        gamma_0 -= P**2 * ((param.E_0 + (2./3.) * param.Delta) /
                      (param.E_0 * (param.E_0 + param.Delta))) / taa

    output = SimpleNamespace(**param.__dict__)
    output.P  = P
    output.gamma_0 = gamma_0

    output.gamma_1 -= (1./3.) * P**2 / param.E_0 / taa
    output.gamma_2 -= (1./6.) * P**2 / param.E_0 / taa
    output.gamma_3 -= (1./6.) * P**2 / param.E_0 / taa

    output.kappa -= (1./6.) * P**2 / param.E_0 / taa
    output.g += (2./3.) * P**2 * (param.Delta /
                        (param.E_0*(param.E_0+param.Delta))) / taa

    return output


# ********************* Band structure parameters *****************************
'''
Parameters from Ronald Winkler's book
'''
InSb = SimpleNamespace(
    E_0=0.237, E_v=0, Delta=0.81, P=0.9641, kappa=15.60, g=-51.56,
    gamma_0=1.0/0.0139, gamma_1=37.10, gamma_2=16.50, gamma_3=17.70,
    epsilon=16.8,
)

InAs = SimpleNamespace(
    E_0=0.418, E_v=0, Delta=0.38, P=0.9197, kappa=7.60, g=-14.9,
    gamma_0=1.0/0.0229, gamma_1=20.40, gamma_2=8.30, gamma_3=9.10,
    epsilon=15.15,
)

mpars = {'InSb': InSb, 'InAs': InAs}


==> anc/supplementary_files/modules/wire.py <==
import sys
sys.path.append('../')
from copy import deepcopy
import numpy as np
import scipy.linalg as LA
import scipy.sparse as sp

def wire_factory(kp, diameter = 400, nlayer = 12, shape = 'hexagonal',  latc = None, nlayerx = None, nlayery = None):
    if shape == 'hexagonal':
        latc=diameter/nlayer/np.cos(np.arctan2(1,np.sqrt(2)))
        Bv  = np.array([1.,1.,1.])
        Bv /= LA.norm(Bv)
        a_new = latc*np.array([[0,-1,0],[0,0,-1],[1,1,1]])
        nv  = np.cross(a_new[2],[1,0,0])
        nv /= LA.norm(nv)
        ex = nv
        ey = np.cross(nv,Bv)

        kpd = kp.discretize_orthogonal(latc=latc)

        ## ------------------- make wires -----------------
        center = (nlayer*a_new[0]+nlayer*a_new[1])/2
        radius = diameter/2
        def radiusf(phi):
            phi = np.mod(phi+np.pi/6,2*np.pi/6)
            return radius/2*np.sqrt(3+3*np.tan(np.pi/6-phi)**2)
        def is_inside(pos):
            x,y = np.dot(ex,pos-center),np.dot(ey,pos-center)
            phi = np.arctan2(x,y)+np.pi/6
            return x**2+y**2<radiusf(phi)**2+1e-3

        wire_kpd = deepcopy(kpd)
        wire_kpd.make_supercell(a_new=a_new)
        wire_kpd.make_slab(nlayer=nlayer+1,direction=0,periodic=False)
        wire_kpd.make_slab(nlayer=nlayer+1,direction=1,periodic=False)
        wire_kpd.cut_hoppings(is_inside)
    elif (shape in ['circular', 'rectangular', 'quadratic']):
        if nlayerx == None:
            nlayerx = nlayer
        if nlayery == None:
            nlayery = nlayer
        if latc == None:
            latc = diameter/nlayer
        Bv  = np.array([0.,0.,1.])
        ex = np.array([1, -1, 0])/np.sqrt(2)
        ey = np.array([1, 1, 0])/np.sqrt(2)

        kpd = kp.discretize_orthogonal(latc=latc)
        
        center = ((nlayerx-1)*kpd.lat.a[0]+(nlayery-1)*kpd.lat.a[1])/2
        wire_kpd = deepcopy(kpd)
        wire_kpd.make_slab(nlayer=nlayerx,direction=0,periodic=False)
        wire_kpd.make_slab(nlayer=nlayery,direction=1,periodic=False)
        if shape=='circular':
            wire_kpd.cut_hoppings(lambda x: np.dot(x-center,ex)**2+np.dot(x-center,ey)**2 <= (diameter/2)**2+1e-8)
    return ex, ey, center, wire_kpd

def double_Hilbert_space(wire_kpd):
    sc_wire = deepcopy(wire_kpd)
    ## add particle-hole symmetry
    for l,t in sc_wire.t_dict.items():
        sc_wire.t_dict[l] = sp.block_diag([t,-t.conj()])
    sc_wire.norb *= 2
    if not sc_wire.nocc == None:
        sc_wire.nocc *= 2
    sc_wire.lat.p = np.tile(sc_wire.lat.p,(2,1))
    return sc_wire

def pairing_term(norb):
    sc_block = sp.lil_matrix((8,8),dtype=complex)
    sc_block[0,4] = 1 # acts only on s-orbitals
    sc_block[4,0] =-1
    sc_block = sp.block_diag([sc_block for i in range(norb//16)])
    H_pairing = sp.bmat([[None,sc_block],[sc_block.T.conj(),None]])
    return H_pairing
    


==> anc/supplementary_files/notebooks/Rashba_model_cylindrical.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "from imp import reload\n",
    "import sys\n",
    "import os\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "import scipy.sparse.linalg\n",
    "from scipy.interpolate import interp1d\n",
    "import sympy\n",
    "from scipy.constants import physical_constants\n",
    "from sympy.functions.elementary.piecewise import Piecewise\n",
    "import kwant\n",
    "from discretizer import Discretizer\n",
    "from discretizer import momentum_operators, coordinates\n",
    "from types import SimpleNamespace\n",
    "from IPython.display import display, Math, Latex\n",
    "from modules.kp_model.utils import sigma\n",
    "from modules.parameters import constants\n",
    "from modules.axial_approximation.solver import solve_cylindrical\n",
    "sympy.init_printing()\n",
    "np.set_printoptions(linewidth=np.nan)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAigAAABPBAMAAAAzTSN9AAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nMqQvq8b/BQPNxoOui0vUAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$$\\left[\\begin{matrix}\\frac{B g}{2} \\mu_{B} + \\frac{\\hbar^{2}}{2} \\left(\\frac{(k_x^{2}+k_y^{2})}{m_{n}} + \\frac{k_{z}^{2}}{m_{p}}\\right) & i \\alpha k_{-}\\\\- i \\alpha k_{+} & - \\frac{B g}{2} \\mu_{B} + \\frac{\\hbar^{2}}{2} \\left(\\frac{(k_x^{2}+k_y^{2})}{m_{n}} + \\frac{k_{z}^{2}}{m_{p}}\\right)\\end{matrix}\\right]$$"
      ],
      "text/plain": [
       "⎡              ⎛                         2⎞                                   \n",
       "⎢            2 ⎜(k_x_y__{2}+k__{2})   k_z ⎟                                   \n",
       "⎢          h̅ ⋅⎜─────────────────── + ────⎟                                   \n",
       "⎢B⋅g⋅μ_B       ⎝         mₙ            mₚ ⎠                                   \n",
       "⎢─────── + ────────────────────────────────                     ⅈ⋅α⋅k₋        \n",
       "⎢   2                     2                                                   \n",
       "⎢                                                                             \n",
       "⎢                                                            ⎛                \n",
       "⎢                                                          2 ⎜(k_x_y__{2}+k__{\n",
       "⎢                                                        h̅ ⋅⎜────────────────\n",
       "⎢                                              B⋅g⋅μ_B       ⎝         mₙ     \n",
       "⎢                 -ⅈ⋅α⋅k₊                    - ─────── + ─────────────────────\n",
       "⎣                                                 2                     2     \n",
       "\n",
       "           ⎤\n",
       "           ⎥\n",
       "           ⎥\n",
       "           ⎥\n",
       "           ⎥\n",
       "           ⎥\n",
       "           ⎥\n",
       "         2⎞⎥\n",
       "2})   k_z ⎟⎥\n",
       "─── + ────⎟⎥\n",
       "       mₚ ⎠⎥\n",
       "───────────⎥\n",
       "           ⎦"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mn, mp, alpha, B, g = sympy.symbols('m_n m_p alpha B g')\n",
    "hbar, phi_0, mu_B, m0 = sympy.symbols('hbar phi_0 mu_B m_0')\n",
    "kx, ky, kz = sympy.symbols('k_x k_y k_z')\n",
    "kp, km, kx2ky2, kx2ky2_kp, kx2ky2_km = sympy.symbols('k_+ k_- (k_x^{2}+k_y^{2}) (k_x^{2}+k_y^{2})k_+ (k_x^{2}+k_y^{2})k_-')\n",
    "from sympy import I\n",
    "                               \n",
    "H = sympy.Matrix([[hbar**2/(2)*(kx2ky2/mn+kz**2/mp)+mu_B/2*g*B,I*alpha*km],\n",
    "                  [-I*alpha*kp, hbar**2/(2)*(kx2ky2/mn+kz**2/mp)-mu_B/2*g*B]])\n",
    "H_dict = {\n",
    "    '0'        : H.subs({kp: 0, km: 0, kx2ky2: 0, kx2ky2_kp: 0, kx2ky2_km: 0}),\n",
    "    'kp'       : sympy.diff(H,kp),\n",
    "    'km'       : sympy.diff(H,km),\n",
    "    'kx2ky2'   : sympy.diff(H,kx2ky2)\n",
    "}\n",
    "J = [1/2, -1/2]\n",
    "H"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "par = dict(\n",
    "    m_n  = 0.0416*constants['m_0'],\n",
    "    m_p  = 0.0370*constants['m_0'],\n",
    "    alpha = 0.03,\n",
    "    g = -14.9\n",
    ")\n",
    "par.update(constants)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def solve_wire(diameter=80, Nd=401, kz=0, B=0, Fz_max=5/2, n=8, par=par):\n",
    "    par1 = dict(**par, B=B)\n",
    "    Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) # list of angular momenta sectors to solve\n",
    "    E_list = [] # energies\n",
    "    V_list = [] # states\n",
    "    S_list = [] # spin expectation values of s-orbital (for g-factor)\n",
    "    density_list = []\n",
    "    for fz in Fz_list:\n",
    "        print(fz)\n",
    "        E, V = solve_cylindrical(H_dict,J,diameter,Nd,fz,kz,B,par=par1,nsparse=n,solverargs={'sigma':0},phi_0=constants['phi_0'])\n",
    "        E = E.real\n",
    "        ind = np.argsort(E)\n",
    "        E = E[ind]\n",
    "        V = V[:,ind]\n",
    "\n",
    "        density = np.abs(V.T)**2\n",
    "        for i in range(1,2):\n",
    "            density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "        density = density[:,:Nd]\n",
    "\n",
    "        S_list.append([\n",
    "                2*(LA.norm(v[:Nd])/LA.norm(v)**2-0.5) for v in V.T\n",
    "            ])\n",
    "\n",
    "        E_list.append(E)\n",
    "        V_list.append(V)\n",
    "        density_list.append(density)\n",
    "    return E_list, V_list, S_list, density_list\n",
    "\n",
    "def sort_energies(E_list, V_list, S_list, density_list):\n",
    "    n = len(E_list[0])\n",
    "    ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "    ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "    E = np.array([E_list[i][j] for i,j in ind2]).real                                                                                                                       \n",
    "    V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "    S = np.array([S_list[i][j] for i,j in ind2])\n",
    "    density = np.array([density_list[i][j] for i,j in ind2])\n",
    "    return E, V, S, density"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEKCAYAAAAW8vJGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nDRaDJKnBYpAkNVgMkqQGi0GS1PCPTT67GczxO/8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a5a79e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$$g = -16.43, 30.48, -64.83, 77.74, -113.77, -16.27$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = -0.86\\,$meV (analytical -0.98 meV)"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_2 = -1.69\\,$meV (analytical -1.97 meV)"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 2.84:\\ F_z = +0.5,\\ L_z = +0.04,\\ S_z = +0.46$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 2.84:\\ F_z = -0.5,\\ L_z = -0.04,\\ S_z = -0.46$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 7.51:\\ F_z = -1.5,\\ L_z = -1.09,\\ S_z = -0.41$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 7.51:\\ F_z = +1.5,\\ L_z = +1.09,\\ S_z = +0.41$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 8.37:\\ F_z = -0.5,\\ L_z = -0.90,\\ S_z = +0.40$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 8.37:\\ F_z = +0.5,\\ L_z = +0.90,\\ S_z = -0.40$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 13.79:\\ F_z = -2.5,\\ L_z = -2.11,\\ S_z = -0.39$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 13.79:\\ F_z = +2.5,\\ L_z = +2.11,\\ S_z = +0.39$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 15.48:\\ F_z = -1.5,\\ L_z = -1.88,\\ S_z = +0.38$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 15.48:\\ F_z = +1.5,\\ L_z = +1.88,\\ S_z = -0.38$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 16.98:\\ F_z = +0.5,\\ L_z = +0.04,\\ S_z = +0.46$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$E = 16.98:\\ F_z = -0.5,\\ L_z = -0.04,\\ S_z = -0.46$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "B = 1e-6\n",
    "Nd = 401\n",
    "diameter = 80\n",
    "Fz_max = 5/2\n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) \n",
    "E_list, V_list, S_list, density_list = solve_wire(B = B, Nd = Nd, diameter = diameter, Fz_max = Fz_max)\n",
    "\n",
    "n = len(E_list[0])\n",
    "ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "E, V, S, density = sort_energies(E_list, V_list, S_list, density_list)\n",
    "\n",
    "L = np.zeros_like(E)\n",
    "S = np.zeros_like(E)\n",
    "for j, _ in enumerate(E):\n",
    "    for k in range(H.shape[0]):\n",
    "        vj = V[j, k*Nd:(k+1)*Nd]                                                                                                                                                                                  \n",
    "        lj = Fz_list[ind2[j][0]]-J[k]\n",
    "        L[j] += (LA.norm(vj)/LA.norm(V[j, :]))**2*lj\n",
    "        S[j] += (LA.norm(vj)/LA.norm(V[j, :]))**2*J[k]\n",
    "\n",
    "plt.figure()\n",
    "plt.plot(1e3*E[:12],'.')\n",
    "plt.xlabel('$n$')\n",
    "plt.ylabel('$E_n$ (meV)')\n",
    "plt.show()\n",
    "\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/B/constants['mu_B']\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {0:0.2f}\\,$meV (analytical {1:0.2f} meV)'.format((E_list[1][0]-E_list[2][1]).real*1e3,\n",
    "       -1*2*par['m_n']/constants['hbar']**2*par['alpha']**2*1e3)))\n",
    "display(Latex('$\\Delta E_2 = {0:0.2f}\\,$meV (analytical {1:0.2f} meV)'.format((E_list[0][0]-E_list[1][1]).real*1e3,\n",
    "       -2*2*par['m_n']/constants['hbar']**2*par['alpha']**2*1e3)))\n",
    "for i, e in enumerate(E[:12]):\n",
    "    display(Latex('$E = {0:2.2f}:\\ F_z = {1:+1.1f},\\ L_z = {2:+1.2f},\\ S_z = {3:+1.2f}$'.format(1e3*e, Fz_list[ind2[i][0]], L[i], S[i])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg4AAAH3CAYAAADTztd1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngP0dJhb3zW+aQd4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a5b1748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Norm squared wave functions\n",
    "E = np.array([E_list[i][j] for i,j in ind2]).real                                                                                                                       \n",
    "V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "S = np.array([S_list[i][j] for i,j in ind2])\n",
    "density = np.array([density_list[i][j] for i,j in ind2])\n",
    "\n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) \n",
    "rho = np.linspace(0,diameter/2,Nd)\n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "for i in range(0,12,2):                                                                                                                                      \n",
    "    ax = axes[i//4,(i//2)%2]\n",
    "    ax.set_title(r\"$E = {0:0.2f}\\,meV, |F_z| = {1:0.1f}, g = {2:0.2f}$\".format(1e3*E[i],abs(Fz_list[ind2[i][0]]),gfactors[i//2]))\n",
    "    ax.plot(rho,density[i],label='Fz = '+str(Fz_list[ind2[i][0]]))\n",
    "for ax in axes[-1,:]:\n",
    "    ax.set_xlabel(r'$r\\,(\\mathrm{\\AA})$')\n",
    "for ax in axes[:,0]:\n",
    "    ax.set_ylabel(r'$|\\psi(r)|^2$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.02\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.04\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.06\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.08\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.1\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.12\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.14\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.16\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.18\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.2\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.22\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.24\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.26\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.28\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.3\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.32\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.34\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.36\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.38\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.4\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.42\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.44\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.46\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.48\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.5\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.52\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.54\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.56\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.58\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.6\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.62\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.64\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.66\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.68\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.7\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.72\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.74\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.76\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.78\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.8\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.82\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.84\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.86\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.88\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.9\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.92\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.94\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.96\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "0.98\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "Bv = np.linspace(0,1,51)\n",
    "energies = []\n",
    "\n",
    "for B in Bv:\n",
    "    print(B)\n",
    "    E_list, V_list, S_list, density_list = solve_wire(B = B, diameter=80)\n",
    "    E, V, S, density = sort_energies(E_list, V_list, S_list, density_list)\n",
    "    energies.append(E)\n",
    "energies = np.array(energies)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYUAAAENCAYAAADgwHn9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngYiIrP8PSpD2M56Ip1MAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x120204f98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(Bv,1e3*energies[:,:10],'k')\n",
    "plt.ylim([0,15])\n",
    "plt.xlabel('$B$ (Tesla)')\n",
    "plt.ylabel('$E$ (meV)')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "11.89207115\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "14.1421356237\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "16.8179283051\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "20.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "23.7841423001\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "28.2842712475\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "33.6358566101\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "40.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "47.5682846001\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "56.5685424949\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "67.2717132203\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "80.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "95.1365692002\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "113.13708499\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "134.543426441\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "160.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "190.2731384\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "226.27416998\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "269.086852881\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "320.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "380.546276801\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "452.548339959\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "538.173705762\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "640.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "761.092553602\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "905.096679919\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1076.34741152\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1280.0\n",
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "## diameter dependence\n",
    "\n",
    "diameter_list = 10*2**(np.arange(0,29)/4)\n",
    "energies = []\n",
    "dE1 = []\n",
    "dE2 = []\n",
    "\n",
    "for diameter in diameter_list:\n",
    "    print(diameter)\n",
    "    E_list, V_list, S_list, density_list = solve_wire(diameter=diameter, Nd=int(min(max(41,diameter+1),801)))\n",
    "    E, V, S, density = sort_energies(E_list, V_list, S_list, density_list)\n",
    "    energies.append(E)\n",
    "    dE1.append((E_list[1][0]-E_list[2][1]))\n",
    "    dE2.append((E_list[0][0]-E_list[1][1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\Delta E \\sim W^{ -1.96 }$"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZ0AAAEOCAYAAABSLcpPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11fc09390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY0AAAEOCAYAAAB1g0unAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nlFJKeU1DQymllNc0NJRSSnnt/wG3p4ZTGT2WkQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1202c1eb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(Latex('$\\Delta E \\sim W^{{ {:1.2f} }}$'.format(np.polyfit(np.log(diameter_list)[-2:],np.log(np.abs(dE1[-2:])),1)[0])))\n",
    "\n",
    "plt.figure()\n",
    "plt.semilogx(diameter_list,1e3*np.array(dE1),'k')\n",
    "plt.semilogx(diameter_list,1e3*np.array(dE2),'k--')\n",
    "plt.xlabel('diameter (nm)')\n",
    "plt.ylabel('$\\Delta E$ (meV)')\n",
    "plt.ylim([-2,0])\n",
    "plt.xlim([10,1e3])\n",
    "plt.show()\n",
    "\n",
    "eshift = par['m_n']*par['alpha']**2/(2*par['hbar']**2) # bottom of band shifted due to SOC\n",
    "energies_rescaled = np.array([(e+eshift)*W**2/4 for e, W in zip(energies, diameter_list)])\n",
    "\n",
    "plt.figure()\n",
    "plt.semilogx(diameter_list,energies_rescaled,'k')\n",
    "plt.xlabel('diameter (nm)')\n",
    "plt.ylabel('$E W^2$ (meV)')\n",
    "plt.xlim([10,1000])\n",
    "plt.ylim([0,30])\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/supplementary_files/notebooks/axial_approximation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "from imp import reload\n",
    "import sys\n",
    "import os\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "from copy import deepcopy\n",
    "import modules.axial_approximation.axial_kane_model as akm\n",
    "from modules.axial_approximation.solver import solve_cylindrical\n",
    "from modules.convert_parameters import angstrom_par\n",
    "from scipy.special import jn_zeros\n",
    "import sympy\n",
    "from IPython.display import display, Math, Latex\n",
    "sympy.init_printing()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Hamiltonian in axial approximation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAFuQAAAEsCAMAAACiBuFaAAAASFBMVEX///8AAAAAAAAAAAAAAAAA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\nYII=\n",
      "text/latex": [
       "$$\\left[\\begin{matrix}\\frac{B_{z} g}{2} \\mu_{B} + E_{0} + E_{v} + \\frac{\\gamma_{0} \\hbar^{2}}{2 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) & \\frac{g \\mu_{B}}{2} \\left(B_{x} - i B_{y}\\right) & - \\frac{i P}{2} \\sqrt{2} k_{+} & \\frac{i P}{3} \\sqrt{6} k_{z} & \\frac{i P}{6} \\sqrt{6} k_{-} & 0 & - \\frac{i P}{3} \\sqrt{3} k_{z} & - \\frac{i P}{3} \\sqrt{3} k_{-}\\\\\\frac{g \\mu_{B}}{2} \\left(B_{x} + i B_{y}\\right) & - \\frac{B_{z} g}{2} \\mu_{B} + E_{0} + E_{v} + \\frac{\\gamma_{0} \\hbar^{2}}{2 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) & 0 & - \\frac{i P}{6} \\sqrt{6} k_{+} & \\frac{i P}{3} \\sqrt{6} k_{z} & \\frac{i P}{2} \\sqrt{2} k_{-} & - \\frac{i P}{3} \\sqrt{3} k_{+} & \\frac{i P}{3} \\sqrt{3} k_{z}\\\\\\frac{i P}{2} \\sqrt{2} k_{-} & 0 & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{2 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) - 3 B_{z} \\kappa \\mu_{B} + E_{v} - \\frac{\\hbar^{2} k_{z}^{2}}{2 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right) & \\frac{\\gamma_{3} k_{-}}{m_{0}} \\sqrt{3} \\hbar^{2} k_{z} - 2 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{3} B_{x}}{2} - \\frac{i B_{y}}{2} \\sqrt{3}\\right) & \\frac{\\sqrt{3} \\gamma_{2} \\hbar^{2} k^{2}_{-}}{2 m_{0}} & 0 & - \\frac{\\sqrt{6} \\gamma_{3} k_{-} k_{z}}{2 m_{0}} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(- \\frac{\\sqrt{6} B_{x}}{6} + \\frac{i B_{y}}{6} \\sqrt{6}\\right) & - \\frac{\\sqrt{6} \\gamma_{2} \\hbar^{2} k^{2}_{-}}{2 m_{0}}\\\\- \\frac{i P}{3} \\sqrt{6} k_{z} & \\frac{i P}{6} \\sqrt{6} k_{-} & \\frac{\\gamma_{3} k_{+}}{m_{0}} \\sqrt{3} \\hbar^{2} k_{z} - 2 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{3} B_{x}}{2} + \\frac{i B_{y}}{2} \\sqrt{3}\\right) & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{6 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) - B_{z} \\kappa \\mu_{B} + E_{v} - \\frac{\\gamma_{1} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{2 \\gamma_{2} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{6 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right) & - 2 \\kappa \\mu_{B} \\left(B_{x} - i B_{y}\\right) & \\frac{\\sqrt{3} \\gamma_{2} \\hbar^{2} k^{2}_{-}}{2 m_{0}} & - \\sqrt{2} B_{z} \\kappa \\mu_{B} + \\frac{\\sqrt{2}}{6} \\left(- \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) + \\frac{\\gamma_{1} \\hbar^{2}}{m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) - \\frac{2 \\gamma_{2}}{m_{0}} \\hbar^{2} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right)\\right) & \\frac{3 \\gamma_{3} k_{-} k_{z}}{2 m_{0}} \\sqrt{2} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(- \\frac{\\sqrt{2} B_{x}}{6} + \\frac{i B_{y}}{6} \\sqrt{2}\\right)\\\\- \\frac{i P}{6} \\sqrt{6} k_{+} & - \\frac{i P}{3} \\sqrt{6} k_{z} & \\frac{\\sqrt{3} \\gamma_{2} \\hbar^{2} k^{2}_{+}}{2 m_{0}} & - 2 \\kappa \\mu_{B} \\left(B_{x} + i B_{y}\\right) & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{6 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) + B_{z} \\kappa \\mu_{B} + E_{v} - \\frac{\\gamma_{1} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{2 \\gamma_{2} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{6 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right) & - \\frac{\\gamma_{3} k_{-}}{m_{0}} \\sqrt{3} \\hbar^{2} k_{z} - 2 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{3} B_{x}}{2} - \\frac{i B_{y}}{2} \\sqrt{3}\\right) & \\frac{3 \\gamma_{3} k_{+} k_{z}}{2 m_{0}} \\sqrt{2} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{2} B_{x}}{6} + \\frac{i B_{y}}{6} \\sqrt{2}\\right) & - \\sqrt{2} B_{z} \\kappa \\mu_{B} + \\frac{\\sqrt{2}}{6} \\left(\\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) - \\frac{\\gamma_{1} \\hbar^{2}}{m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{2 \\gamma_{2}}{m_{0}} \\hbar^{2} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) + \\frac{\\hbar^{2} k_{z}^{2}}{m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right)\\right)\\\\0 & - \\frac{i P}{2} \\sqrt{2} k_{+} & 0 & \\frac{\\sqrt{3} \\gamma_{2} \\hbar^{2} k^{2}_{+}}{2 m_{0}} & - \\frac{\\gamma_{3} k_{+}}{m_{0}} \\sqrt{3} \\hbar^{2} k_{z} - 2 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{3} B_{x}}{2} + \\frac{i B_{y}}{2} \\sqrt{3}\\right) & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{2 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) + 3 B_{z} \\kappa \\mu_{B} + E_{v} - \\frac{\\hbar^{2} k_{z}^{2}}{2 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right) & \\frac{\\sqrt{6} \\gamma_{2} \\hbar^{2} k^{2}_{+}}{2 m_{0}} & - \\frac{\\sqrt{6} \\gamma_{3} k_{+} k_{z}}{2 m_{0}} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{6} B_{x}}{6} + \\frac{i B_{y}}{6} \\sqrt{6}\\right)\\\\\\frac{i P}{3} \\sqrt{3} k_{z} & \\frac{i P}{3} \\sqrt{3} k_{-} & - \\frac{\\sqrt{6} \\gamma_{3} k_{+} k_{z}}{2 m_{0}} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(- \\frac{\\sqrt{6} B_{x}}{6} - \\frac{i B_{y}}{6} \\sqrt{6}\\right) & - \\sqrt{2} B_{z} \\kappa \\mu_{B} + \\frac{\\sqrt{2}}{6} \\left(- \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) + \\frac{\\gamma_{1} \\hbar^{2}}{m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) - \\frac{2 \\gamma_{2}}{m_{0}} \\hbar^{2} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right)\\right) & \\frac{3 \\gamma_{3} k_{-} k_{z}}{2 m_{0}} \\sqrt{2} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{2} B_{x}}{6} - \\frac{i B_{y}}{6} \\sqrt{2}\\right) & \\frac{\\sqrt{6} \\gamma_{2} \\hbar^{2} k^{2}_{-}}{2 m_{0}} & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{3 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) - 2 B_{z} \\kappa \\mu_{B} - \\Delta + E_{v} - \\frac{\\gamma_{1} \\hbar^{2}}{6 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{\\gamma_{2} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{3 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right) & - 2 \\kappa \\mu_{B} \\left(B_{x} - i B_{y}\\right)\\\\\\frac{i P}{3} \\sqrt{3} k_{+} & - \\frac{i P}{3} \\sqrt{3} k_{z} & - \\frac{\\sqrt{6} \\gamma_{2} \\hbar^{2} k^{2}_{+}}{2 m_{0}} & \\frac{3 \\gamma_{3} k_{+} k_{z}}{2 m_{0}} \\sqrt{2} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(- \\frac{\\sqrt{2} B_{x}}{6} - \\frac{i B_{y}}{6} \\sqrt{2}\\right) & - \\sqrt{2} B_{z} \\kappa \\mu_{B} + \\frac{\\sqrt{2}}{6} \\left(\\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) - \\frac{\\gamma_{1} \\hbar^{2}}{m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{2 \\gamma_{2}}{m_{0}} \\hbar^{2} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) + \\frac{\\hbar^{2} k_{z}^{2}}{m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right)\\right) & - \\frac{\\sqrt{6} \\gamma_{3} k_{-} k_{z}}{2 m_{0}} \\hbar^{2} - 3 \\kappa \\mu_{B} \\left(\\frac{\\sqrt{6} B_{x}}{6} - \\frac{i B_{y}}{6} \\sqrt{6}\\right) & - 2 \\kappa \\mu_{B} \\left(B_{x} + i B_{y}\\right) & - \\frac{(k_x^{2}+k_y^{2}) \\hbar^{2}}{3 m_{0}} \\left(\\gamma_{1} + \\gamma_{2}\\right) + 2 B_{z} \\kappa \\mu_{B} - \\Delta + E_{v} - \\frac{\\gamma_{1} \\hbar^{2}}{6 m_{0}} \\left((k_x^{2}+k_y^{2}) + k_{z}^{2}\\right) + \\frac{\\gamma_{2} \\hbar^{2}}{3 m_{0}} \\left((k_x^{2}+k_y^{2}) - 2 k_{z}^{2}\\right) - \\frac{\\hbar^{2} k_{z}^{2}}{3 m_{0}} \\left(\\gamma_{1} - 2 \\gamma_{2}\\right)\\end{matrix}\\right]$$"
      ],
      "text/plain": [
       "⎡                           2 ⎛                         2⎞                    \n",
       "⎢B_z⋅g⋅μ_B             γ₀⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠                    \n",
       "⎢───────── + E₀ + Eᵥ + ───────────────────────────────────                    \n",
       "⎢    2                                 2⋅m₀                                   \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                   g⋅μ_B⋅(Bₓ + ⅈ⋅B_y)                        B_z⋅g⋅μ_B       \n",
       "⎢                   ──────────────────                      - ───────── + E₀ +\n",
       "⎢                           2                                     2           \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                        √2⋅ⅈ⋅P⋅k₋                                            \n",
       "⎢                        ─────────                                            \n",
       "⎢                            2                                                \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                      -√6⋅ⅈ⋅P⋅k_z                                            \n",
       "⎢                      ────────────                                           \n",
       "⎢                           3                                                 \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                       -√6⋅ⅈ⋅P⋅k₊                                            \n",
       "⎢                       ───────────                                           \n",
       "⎢                            6                                                \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                            0                                                \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                       √3⋅ⅈ⋅P⋅k_z                                            \n",
       "⎢                       ──────────                                            \n",
       "⎢                           3                                                 \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                        √3⋅ⅈ⋅P⋅k₊                                            \n",
       "⎢                        ─────────                                            \n",
       "⎣                            3                                                \n",
       "\n",
       "                                                                              \n",
       "  g⋅μ_B⋅(Bₓ - ⅈ⋅B_y)                                                        -√\n",
       "  ──────────────────                                                        ──\n",
       "          2                                                                   \n",
       "                                                                              \n",
       "           2 ⎛                         2⎞                                     \n",
       "      γ₀⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠                                     \n",
       " Eᵥ + ───────────────────────────────────                                     \n",
       "                      2⋅m₀                                                    \n",
       "                                                                              \n",
       "                                                                   2          \n",
       "                                             (k_x_y__{2}+k__{2})⋅h̅ ⋅(γ₁ + γ₂)\n",
       "           0                               - ─────────────────────────────────\n",
       "                                                            2⋅m₀              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                   2          \n",
       "       √6⋅ⅈ⋅P⋅k₋                                           √3⋅γ₃⋅h̅ ⋅k₊⋅k_z   \n",
       "       ─────────                                           ──────────────── - \n",
       "           6                                                      m₀          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "     -√6⋅ⅈ⋅P⋅k_z                                                           √3⋅\n",
       "     ────────────                                                          ───\n",
       "          3                                                                   \n",
       "                                                                              \n",
       "                                                                              \n",
       "      -√2⋅ⅈ⋅P⋅k₊                                                              \n",
       "      ───────────                                                             \n",
       "           2                                                                  \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                   2          \n",
       "       √3⋅ⅈ⋅P⋅k₋                                           √6⋅γ₃⋅h̅ ⋅k₊⋅k_z   \n",
       "       ─────────                                         - ──────────────── - \n",
       "           3                                                     2⋅m₀         \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "     -√3⋅ⅈ⋅P⋅k_z                                                          -√6⋅\n",
       "     ────────────                                                         ────\n",
       "          3                                                                   \n",
       "\n",
       "                                                                              \n",
       "2⋅ⅈ⋅P⋅k₊                                                                      \n",
       "─────────                                                                     \n",
       "   2                                                                          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "   0                                                                          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                        2    2                                                \n",
       "                      h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)                                    \n",
       " - 3⋅B_z⋅κ⋅μ_B + Eᵥ - ────────────────────                                    \n",
       "                              2⋅m₀                                            \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                      2       \n",
       "        ⎛√3⋅Bₓ   √3⋅ⅈ⋅B_y⎞                      (k_x_y__{2}+k__{2})⋅h̅ ⋅(γ₁ + \n",
       "2⋅κ⋅μ_B⋅⎜───── + ────────⎟                    - ──────────────────────────────\n",
       "        ⎝  2        2    ⎠                                     6⋅m₀           \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "     2                                                                        \n",
       "γ₂⋅h̅ ⋅k²₊                                                                    \n",
       "──────────                                                                    \n",
       "  2⋅m₀                                                                        \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "   0                                                                          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                               ⎛              \n",
       "                                                               ⎜  (k_x_y__{2}+\n",
       "                                                            √2⋅⎜- ────────────\n",
       "        ⎛  √6⋅Bₓ   √6⋅ⅈ⋅B_y⎞                                   ⎝              \n",
       "3⋅κ⋅μ_B⋅⎜- ───── - ────────⎟                -√2⋅B_z⋅κ⋅μ_B + ──────────────────\n",
       "        ⎝    6        6    ⎠                                                  \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "     2                                                                        \n",
       "γ₂⋅h̅ ⋅k²₊                                                                    \n",
       "───────────                                                                   \n",
       "  2⋅m₀                                                                        \n",
       "\n",
       "                                                                              \n",
       "                                        √6⋅ⅈ⋅P⋅k_z                            \n",
       "                                        ──────────                            \n",
       "                                            3                                 \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                        -√6⋅ⅈ⋅P⋅k₊                            \n",
       "                                        ───────────                           \n",
       "                                             6                                \n",
       "                                                                              \n",
       "                               2                                              \n",
       "                       √3⋅γ₃⋅h̅ ⋅k₋⋅k_z           ⎛√3⋅Bₓ   √3⋅ⅈ⋅B_y⎞          \n",
       "                       ──────────────── - 2⋅κ⋅μ_B⋅⎜───── - ────────⎟          \n",
       "                              m₀                  ⎝  2        2    ⎠          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                            2 ⎛                         2⎞          2 ⎛       \n",
       "γ₂)                    γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ₂⋅h̅ ⋅⎝(k_x_y_\n",
       "─── - B_z⋅κ⋅μ_B + Eᵥ - ─────────────────────────────────── + ─────────────────\n",
       "                                       3⋅m₀                                   \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                   -2⋅κ⋅μ_B⋅(Bₓ + ⅈ⋅B_y)                      \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                               2                              \n",
       "                                       √3⋅γ₂⋅h̅ ⋅k²₊                          \n",
       "                                       ─────────────                          \n",
       "                                            2⋅m₀                              \n",
       "                                                                              \n",
       "          2                  2 ⎛                         2⎞          2 ⎛      \n",
       "k__{2})⋅h̅ ⋅(γ₁ + γ₂)   γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ₂⋅h̅ ⋅⎝(k_x_y\n",
       "───────────────────── + ─────────────────────────────────── - ────────────────\n",
       "    m₀                                   m₀                                   \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                                     6                        \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                               2                                              \n",
       "                     3⋅√2⋅γ₃⋅h̅ ⋅k₊⋅k_z           ⎛  √2⋅Bₓ   √2⋅ⅈ⋅B_y⎞        \n",
       "                     ────────────────── - 3⋅κ⋅μ_B⋅⎜- ───── - ────────⎟        \n",
       "                            2⋅m₀                  ⎝    6        6    ⎠        \n",
       "\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                    2⎞     2    2                                             \n",
       "_{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)                                 \n",
       "────────────────────── - ────────────────────                                 \n",
       " 3⋅m₀                            6⋅m₀                                         \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                          2   \n",
       "                                                    (k_x_y__{2}+k__{2})⋅h̅ ⋅(γ\n",
       "                                                  - ──────────────────────────\n",
       "                                                                   6⋅m₀       \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                     2⎞     2    2            ⎞                               \n",
       "__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)⎟                               \n",
       "─────────────────────── - ────────────────────⎟                               \n",
       "   m₀                              m₀         ⎠                               \n",
       "───────────────────────────────────────────────                               \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                    ⎛         \n",
       "                                                                    ⎜(k_x_y__{\n",
       "                                                                 √2⋅⎜─────────\n",
       "                                                                    ⎝         \n",
       "                                                 -√2⋅B_z⋅κ⋅μ_B + ─────────────\n",
       "                                                                              \n",
       "\n",
       "                                                                              \n",
       "                                             √6⋅ⅈ⋅P⋅k₋                        \n",
       "                                             ─────────                        \n",
       "                                                 6                            \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                            √6⋅ⅈ⋅P⋅k_z                        \n",
       "                                            ──────────                        \n",
       "                                                3                             \n",
       "                                                                              \n",
       "                                                   2                          \n",
       "                                           √3⋅γ₂⋅h̅ ⋅k²₋                      \n",
       "                                           ─────────────                      \n",
       "                                                2⋅m₀                          \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                       -2⋅κ⋅μ_B⋅(Bₓ - ⅈ⋅B_y)                  \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                2 ⎛                         2⎞          2 ⎛   \n",
       "₁ + γ₂)                    γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ₂⋅h̅ ⋅⎝(k_\n",
       "─────── + B_z⋅κ⋅μ_B + Eᵥ - ─────────────────────────────────── + ─────────────\n",
       "                                           3⋅m₀                               \n",
       "                                                                              \n",
       "                                    2                                         \n",
       "                            √3⋅γ₃⋅h̅ ⋅k₊⋅k_z           ⎛√3⋅Bₓ   √3⋅ⅈ⋅B_y⎞     \n",
       "                          - ──────────────── - 2⋅κ⋅μ_B⋅⎜───── + ────────⎟     \n",
       "                                   m₀                  ⎝  2        2    ⎠     \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                    2                                         \n",
       "                          3⋅√2⋅γ₃⋅h̅ ⋅k₋⋅k_z           ⎛√2⋅Bₓ   √2⋅ⅈ⋅B_y⎞     \n",
       "                          ────────────────── - 3⋅κ⋅μ_B⋅⎜───── - ────────⎟     \n",
       "                                 2⋅m₀                  ⎝  6        6    ⎠     \n",
       "                                                                              \n",
       "             2                  2 ⎛                         2⎞          2 ⎛   \n",
       "2}+k__{2})⋅h̅ ⋅(γ₁ + γ₂)   γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ₂⋅h̅ ⋅⎝(k_\n",
       "──────────────────────── - ─────────────────────────────────── + ─────────────\n",
       "       m₀                                   m₀                                \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                                         6                    \n",
       "\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                        2⎞     2    2                                        2\n",
       "x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)                    √3⋅γ₃⋅h̅ \n",
       "────────────────────────── - ────────────────────                  - ─────────\n",
       "     3⋅m₀                            6⋅m₀                                   m₀\n",
       "                                                                              \n",
       "                                                                            2 \n",
       "                                                      (k_x_y__{2}+k__{2})⋅h̅ ⋅\n",
       "                                                    - ────────────────────────\n",
       "                                                                     2⋅m₀     \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                        2⎞     2    2            ⎞                            \n",
       "x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)⎟                            \n",
       "────────────────────────── + ────────────────────⎟                           2\n",
       "      m₀                              m₀         ⎠                   √6⋅γ₃⋅h̅ \n",
       "──────────────────────────────────────────────────                 - ─────────\n",
       "                                                                           2⋅m\n",
       "\n",
       "                                                                              \n",
       "                                                                              \n",
       "            0                                                                 \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "        √2⋅ⅈ⋅P⋅k₋                                                             \n",
       "        ─────────                                                             \n",
       "            2                                                                 \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "            0                                                                 \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                        ⎛     \n",
       "                                                                        ⎜  (k_\n",
       "              2                                                      √2⋅⎜- ───\n",
       "      √3⋅γ₂⋅h̅ ⋅k²₋                                                     ⎝     \n",
       "      ─────────────                                  -√2⋅B_z⋅κ⋅μ_B + ─────────\n",
       "           2⋅m₀                                                               \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "⋅k₋⋅k_z           ⎛√3⋅Bₓ   √3⋅ⅈ⋅B_y⎞                                          \n",
       "─────── - 2⋅κ⋅μ_B⋅⎜───── - ────────⎟                                          \n",
       "                  ⎝  2        2    ⎠                                          \n",
       "                                                                              \n",
       "                                 2    2                                       \n",
       "(γ₁ + γ₂)                      h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)                           \n",
       "───────── + 3⋅B_z⋅κ⋅μ_B + Eᵥ - ────────────────────                           \n",
       "                                       2⋅m₀                                   \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "              2                                                              2\n",
       "      √6⋅γ₂⋅h̅ ⋅k²₋                                    (k_x_y__{2}+k__{2})⋅h̅ \n",
       "      ─────────────                                  - ───────────────────────\n",
       "           2⋅m₀                                                       3⋅m₀    \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "⋅k₋⋅k_z           ⎛√6⋅Bₓ   √6⋅ⅈ⋅B_y⎞                                          \n",
       "─────── - 3⋅κ⋅μ_B⋅⎜───── - ────────⎟                                          \n",
       "₀                 ⎝  6        6    ⎠                                          \n",
       "\n",
       "                                                                              \n",
       "                                                -√3⋅ⅈ⋅P⋅k_z                   \n",
       "                                                ────────────                  \n",
       "                                                     3                        \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                 -√3⋅ⅈ⋅P⋅k₊                   \n",
       "                                                 ───────────                  \n",
       "                                                      3                       \n",
       "                                                                              \n",
       "                                        2                                     \n",
       "                                √6⋅γ₃⋅h̅ ⋅k₋⋅k_z           ⎛  √6⋅Bₓ   √6⋅ⅈ⋅B_y\n",
       "                              - ──────────────── - 3⋅κ⋅μ_B⋅⎜- ───── + ────────\n",
       "                                      2⋅m₀                 ⎝    6        6    \n",
       "                                                                              \n",
       "                   2                  2 ⎛                         2⎞          \n",
       "x_y__{2}+k__{2})⋅h̅ ⋅(γ₁ + γ₂)   γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ₂⋅h̅\n",
       "────────────────────────────── + ─────────────────────────────────── - ───────\n",
       "             m₀                                   m₀                          \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                                              6               \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                         2                                    \n",
       "                               3⋅√2⋅γ₃⋅h̅ ⋅k₊⋅k_z           ⎛√2⋅Bₓ   √2⋅ⅈ⋅B_y⎞\n",
       "                               ────────────────── - 3⋅κ⋅μ_B⋅⎜───── + ────────⎟\n",
       "                                      2⋅m₀                  ⎝  6        6    ⎠\n",
       "                                                                              \n",
       "                                                        2                     \n",
       "                                                √6⋅γ₂⋅h̅ ⋅k²₊                 \n",
       "                                                ─────────────                 \n",
       "                                                     2⋅m₀                     \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                         2 ⎛                         2⎞       \n",
       "⋅(γ₁ + γ₂)                          γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   γ₂⋅h\n",
       "────────── - 2⋅B_z⋅κ⋅μ_B - Δ + Eᵥ - ─────────────────────────────────── + ────\n",
       "                                                    6⋅m₀                      \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                            -2⋅κ⋅μ_B⋅(Bₓ + ⅈ⋅B_y)             \n",
       "                                                                              \n",
       "\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "⎞                                                                             \n",
       "⎟                                                                             \n",
       "⎠                                                                             \n",
       "                                                                              \n",
       "2 ⎛                           2⎞     2    2            ⎞                      \n",
       " ⋅⎝(k_x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)⎟                      \n",
       "──────────────────────────────── - ────────────────────⎟                      \n",
       "            m₀                              m₀         ⎠                      \n",
       "────────────────────────────────────────────────────────                      \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                           √2⋅\n",
       "                                                                              \n",
       "                                                           -√2⋅B_z⋅κ⋅μ_B + ───\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       " 2 ⎛                           2⎞     2    2                                  \n",
       "̅ ⋅⎝(k_x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)                      \n",
       "───────────────────────────────── - ────────────────────                      \n",
       "             3⋅m₀                           3⋅m₀                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                            (k_x_y__{2}+k__{2}\n",
       "                                                          - ──────────────────\n",
       "                                                                           3⋅m\n",
       "\n",
       "                                                                              \n",
       "                                                      -√3⋅ⅈ⋅P⋅k₋              \n",
       "                                                      ───────────             \n",
       "                                                           3                  \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                      √3⋅ⅈ⋅P⋅k_z              \n",
       "                                                      ──────────              \n",
       "                                                          3                   \n",
       "                                                                              \n",
       "                                                             2                \n",
       "                                                    -√6⋅γ₂⋅h̅ ⋅k²₋            \n",
       "                                                    ───────────────           \n",
       "                                                          2⋅m₀                \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                             2                                \n",
       "                                   3⋅√2⋅γ₃⋅h̅ ⋅k₋⋅k_z           ⎛  √2⋅Bₓ   √2⋅\n",
       "                                   ────────────────── - 3⋅κ⋅μ_B⋅⎜- ───── + ───\n",
       "                                          2⋅m₀                  ⎝    6        \n",
       "                                                                              \n",
       "⎛                      2                  2 ⎛                         2⎞      \n",
       "⎜(k_x_y__{2}+k__{2})⋅h̅ ⋅(γ₁ + γ₂)   γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠   2⋅γ\n",
       "⎜───────────────────────────────── - ─────────────────────────────────── + ───\n",
       "⎝                m₀                                   m₀                      \n",
       "──────────────────────────────────────────────────────────────────────────────\n",
       "                                                                   6          \n",
       "                                                                              \n",
       "                                              2                               \n",
       "                                      √6⋅γ₃⋅h̅ ⋅k₊⋅k_z           ⎛√6⋅Bₓ   √6⋅ⅈ\n",
       "                                    - ──────────────── - 3⋅κ⋅μ_B⋅⎜───── + ────\n",
       "                                            2⋅m₀                 ⎝  6        6\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                 -2⋅κ⋅μ_B⋅(Bₓ - ⅈ⋅B_y)        \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "    2                                         2 ⎛                         2⎞  \n",
       ")⋅h̅ ⋅(γ₁ + γ₂)                          γ₁⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) + k_z ⎠  \n",
       "─────────────── + 2⋅B_z⋅κ⋅μ_B - Δ + Eᵥ - ─────────────────────────────────── +\n",
       "₀                                                        6⋅m₀                 \n",
       "\n",
       "                                                             ⎤\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "ⅈ⋅B_y⎞                                                       ⎥\n",
       "─────⎟                                                       ⎥\n",
       "6    ⎠                                                       ⎥\n",
       "                                                             ⎥\n",
       "    2 ⎛                           2⎞     2    2            ⎞ ⎥\n",
       "₂⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)⎟ ⎥\n",
       "──────────────────────────────────── + ────────────────────⎟ ⎥\n",
       "                m₀                              m₀         ⎠ ⎥\n",
       "──────────────────────────────────────────────────────────── ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "⋅B_y⎞                                                        ⎥\n",
       "────⎟                                                        ⎥\n",
       "    ⎠                                                        ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "                                                             ⎥\n",
       "      2 ⎛                           2⎞     2    2            ⎥\n",
       " γ₂⋅h̅ ⋅⎝(k_x_y__{2}+k__{2}) - 2⋅k_z ⎠   h̅ ⋅k_z ⋅(γ₁ - 2⋅γ₂)⎥\n",
       " ───────────────────────────────────── - ────────────────────⎥\n",
       "                  3⋅m₀                           3⋅m₀        ⎦"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "akm.H_polar"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Infinite wire with hard boundaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'gamma_1': 7.0319000398136993,\n",
       " mu_B: 5.7883818012e-05,\n",
       " 'gamma_0': 5,\n",
       " 'E_0': 0.237,\n",
       " 'Delta': 0.81,\n",
       " 'B_x': 0,\n",
       " 'kappa': 0.56595001990684857,\n",
       " 'P': 9.0250425806218111,\n",
       " 'B_y': 0,\n",
       " 'g': -5.0362923252131822,\n",
       " m_0: 5.685630060215049e-30,\n",
       " 'gamma_3': 2.6659500199068482,\n",
       " hbar: 6.5821195139999995e-15,\n",
       " 'B_z': 1e-06,\n",
       " 'epsilon': 16.8,\n",
       " 'gamma_2': 1.4659500199068489,\n",
       " 'E_v': -0.237}"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## wire parameters                                                                                                                                                   \n",
    "diameter = 800  # in Angstrom\n",
    "Nd       = 401  # radial discretization steps\n",
    "kz       = 0.   # momentum along wire\n",
    "B        = 1e-6 # just for measuring g-factors\n",
    "Fz_max   = 5/2 \n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) # list of angular momenta sectors to solve\n",
    "n = 8           # how many energies to keep in each sector \n",
    "material = 'InSb'\n",
    "par = angstrom_par(B=[0,0,B],gamma_0=5,material=material)  # k.p parameters\n",
    "par"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "## solve wire\n",
    "E_list = [] # energies\n",
    "V_list = [] # states\n",
    "S_list = [] # spin expectation values of s-orbital (for g-factor)\n",
    "density_list = []\n",
    "for fz in Fz_list:\n",
    "    print(fz)\n",
    "    E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0})\n",
    "    log = E > 0 # only take energies in conduction band starting at E=0\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    E = E[:n]\n",
    "    V = V[:,:n]\n",
    "\n",
    "    assert np.isclose(E.imag,0).all()\n",
    "\n",
    "    density = np.abs(V.T)**2\n",
    "    for i in range(1,8):\n",
    "        density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "    density = density[:,:Nd]\n",
    "    \n",
    "    S_list.append([\n",
    "            2*(LA.norm(v[:Nd])/LA.norm(v)-0.5) for v in V.T\n",
    "        ])\n",
    "\n",
    "    E_list.append(E)\n",
    "    V_list.append(V)\n",
    "    density_list.append(density)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -45.33, -163.56, 87.00, -260.91, 196.38, -29.59$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = 0.28\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEKCAYAAAAW8vJGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSPw/ahMR4gXXHK0AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111e062b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## show energy levels\n",
    "cs1 = ['b','g','r','r','g','b']\n",
    "cs2 = ['.','.','.','x','x','x']\n",
    "\n",
    "ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "E = np.array([E_list[i][j] for i,j in ind2]).real\n",
    "cs = [cs1[i]+cs2[i] for i,j in ind2]                                                                                                                                 \n",
    "V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "S = np.array([S_list[i][j] for i,j in ind2])\n",
    "density = np.array([density_list[i][j] for i,j in ind2])\n",
    "\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(B)/5.788382e-5                                                                                                                 \n",
    "\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E_list[1][0]-E_list[2][1]).real*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "for i,e in enumerate(E[:12]):\n",
    "    plt.plot(i,1e3*e,cs[i])\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhIAAAH3CAYAAADuXLYTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\niIjk7P/lNJad1e86+wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11ac7b668>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Norm squared wave functions\n",
    "rho = np.linspace(0,diameter/2,Nd)\n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "for i in range(0,12,2):                                                                                                                                      \n",
    "    ax = axes[i//4,(i//2)%2]\n",
    "    ax.set_title(r\"$E = {0:0.2f}\\,meV, |F_z| = {1:0.1f}, g = {2:0.2f}$\".format(1e3*E[i],abs(Fz_list[ind2[i][0]]),gfactors[i//2]))\n",
    "    ax.plot(rho,density[i],label='Fz = '+str(Fz_list[ind2[i][0]]))\n",
    "    ax.set_xlim([0,500])\n",
    "for ax in axes[-1,:]:\n",
    "    ax.set_xlabel(r'$r\\,(\\mathrm{\\AA})$')\n",
    "for ax in axes[:,0]:\n",
    "    ax.set_ylabel(r'$|\\psi(r)|^2$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Diameter dependence:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "diameter_list = 80*2**np.arange(7)\n",
    "Nd       = 801\n",
    "kz       = 0.\n",
    "B        = 0.0\n",
    "Fz_list  = [1/2,3/2,5/2]\n",
    "n = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "80\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "160\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "320\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "640\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1280\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "2560\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "5120\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "10240\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "E_list = [[] for _ in diameter_list]\n",
    "V_list = [[] for _ in diameter_list]\n",
    "density_list = [[] for _ in diameter_list]\n",
    "for nd, diameter in enumerate(diameter_list):\n",
    "    print(diameter)\n",
    "    for fz in Fz_list:\n",
    "        print(fz)\n",
    "        E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0})\n",
    "        log = E > 0\n",
    "        E = E[log]\n",
    "        V = V[:,log]\n",
    "        E = E[:n]\n",
    "        V = V[:,:n]\n",
    "\n",
    "        assert np.isclose(E.imag,0).all()\n",
    "\n",
    "        density = np.abs(V.T)**2\n",
    "        for i in range(1,8):\n",
    "            density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "        density = density[:,:Nd]\n",
    "\n",
    "        E_list[nd].append(E)\n",
    "        V_list[nd].append(V)\n",
    "        density_list[nd].append(density)\n",
    "\n",
    "E = np.array(E_list).real"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAEJCAYAAABVFBp5AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11224ab70>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "W = np.array(diameter_list)/10\n",
    "\n",
    "plt.figure(figsize=(6,4))\n",
    "plt.subplots_adjust(bottom=0.15)\n",
    "plt.loglog(W,1e3*(E[:,1,0]-E[:,0,1]),'k.-',label=r\"$L_z=1:\\ E_{F_z=\\frac{3}{2}}-E_{F_z=\\frac{1}{2}}$\")\n",
    "plt.loglog(W,1e3*(E[:,2,0]-E[:,1,1]),'k.--',label=r\"$L_z=2:\\ E_{F_z=\\frac{5}{2}}-E_{F_z=\\frac{3}{2}}$\")\n",
    "plt.xlabel('$\\mathrm{wire\\ diameter}\\ (\\mathrm{nm})$')\n",
    "plt.ylabel('$\\Delta E\\ (\\mathrm{meV})$')\n",
    "plt.legend(loc=\"lower left\") \n",
    "plt.xlim([10, 320]) \n",
    "plt.xticks([10, 20, 40, 80, 160, 320]) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "diameter_list = [10, 50, 100, 200, 400, 600, 800, 1000, 1500, 2000]\n",
    "Nd       = 401\n",
    "kz       = 0.\n",
    "B        = 0.005\n",
    "Fz_max   = 5/2 \n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1)\n",
    "n = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "E_list = [[] for _ in diameter_list]\n",
    "V_list = [[] for _ in diameter_list]\n",
    "density_list = [[] for _ in diameter_list]\n",
    "\n",
    "## wire parameters                                                                                                                                                                                                   \n",
    "for nd, diameter in enumerate(diameter_list):\n",
    "    print(diameter)                                                                                                                                                                                                  \n",
    "    for fz in Fz_list:\n",
    "        print(fz)\n",
    "        par = angstrom_par(B=[0,0,B],gamma_0=5,material=material)\n",
    "        E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0})\n",
    "        E-= 0\n",
    "        log = E > 0\n",
    "        E = E[log]\n",
    "        V = V[:,log]\n",
    "        E = E[:n]\n",
    "        V = V[:,:n]\n",
    "\n",
    "        assert np.isclose(E.imag,0).all()\n",
    "\n",
    "        density = np.abs(V.T)**2\n",
    "        for i in range(1,8):\n",
    "            density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "        density = density[:,:Nd]\n",
    "\n",
    "        E_list[nd].append(E)\n",
    "        V_list[nd].append(V)\n",
    "        density_list[nd].append(density)\n",
    "\n",
    "E = np.array(E_list).real\n",
    "\n",
    "gfactors = []\n",
    "for E_i in E_list:\n",
    "    dE = [E_i[2][0]-E_i[3][0],\n",
    "          E_i[3][1]-E_i[2][1],\n",
    "          E_i[1][0]-E_i[4][0],\n",
    "          E_i[4][1]-E_i[1][1],\n",
    "          E_i[0][0]-E_i[5][0],\n",
    "          E_i[3][2]-E_i[2][2]]\n",
    "    gfactors.append(-np.array(dE).real/LA.norm(B)/5.788382e-5)\n",
    "gfactors = np.array(gfactors)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZkAAAEGCAYAAAC3lehYAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTMRYyBhjjIkYCxljjDERYyFjjDEmYv4/n1J5aiP6qbMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11b3d0898>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "L_z     = [0,-1,+1,-2,+2]\n",
    "c = ['b','g','r','c','m']\n",
    "m_star  = 0.0139\n",
    "g_star  = 48.08\n",
    "\n",
    "plt.figure(figsize=(6,4))\n",
    "plt.subplots_adjust(bottom=0.15)\n",
    "for i in range(5):\n",
    "    plt.plot(np.array(diameter_list)/10,gfactors[:,i], color=c[i])\n",
    "    plt.axhline(-g_star+2*L_z[i]/m_star,linestyle='--',color=c[i])\n",
    "plt.xlabel('$\\mathrm{wire\\ diameter}\\ (\\mathrm{nm})$')\n",
    "plt.ylabel('$g_\\mathrm{eff}$')\n",
    "plt.ylim([-400,300])\n",
    "plt.xlim([0, 200])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Infinite wire with soft boundaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAEPCAYAAABoekJnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIiKiL/8PD7qht6bw6FwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11ae797b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## wire parameters                                                                                                                                                   \n",
    "diameter = 1000  # in Angstrom\n",
    "Nd       = 501  # radial discretization steps\n",
    "kz       = 0.   # momentum along wire\n",
    "B        = 1e-6 # just for measuring g-factors\n",
    "Fz_max   = 5/2 \n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) # list of angular momenta sectors to solve\n",
    "n = 8           # how many energies to keep in each sector \n",
    "par = angstrom_par(B=[0,0,B],gamma_0=5,material='InSb')  # k.p parameters\n",
    "pot = lambda r: 0.2*(r>0.4*diameter) # soft potential\n",
    "rho = np.linspace(0,diameter/2,Nd)\n",
    "plt.figure()\n",
    "plt.plot(rho,[pot(r) for r in rho])\n",
    "plt.xlabel(r'$r\\,(\\mathrm{\\AA})$')\n",
    "plt.ylabel('pot')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "## solve wire\n",
    "E_list = [] # energies\n",
    "V_list = [] # states\n",
    "S_list = [] # spin expectation values of s-orbital (for g-factor)\n",
    "density_list = []\n",
    "for fz in Fz_list:\n",
    "    print(fz)\n",
    "    E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0},potential=pot)\n",
    "    log = E > 0 # only take energies in conduction band starting at E=0\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    E = E[:n]\n",
    "    V = V[:,:n]\n",
    "\n",
    "    assert np.isclose(E.imag,0).all()\n",
    "\n",
    "    density = np.abs(V.T)**2\n",
    "    for i in range(1,8):\n",
    "        density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "    density = density[:,:Nd]\n",
    "    \n",
    "    S_list.append([\n",
    "            2*(LA.norm(v[:Nd])/LA.norm(v)-0.5) for v in V.T\n",
    "        ])\n",
    "\n",
    "    E_list.append(E)\n",
    "    V_list.append(V)\n",
    "    density_list.append(density)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -49.55, 76.14, -169.67, 180.66, -266.38, -44.15$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = -0.20\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEKCAYAAAAW8vJGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nBMEAAEgQDACAxP8DE9ROz0PoM78AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11ae75160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## show energy levels\n",
    "cs1 = ['b','g','r','r','g','b']\n",
    "cs2 = ['.','.','.','x','x','x']\n",
    "\n",
    "ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "E = np.array([E_list[i][j] for i,j in ind2]).real\n",
    "cs = [cs1[i]+cs2[i] for i,j in ind2]                                                                                                                                 \n",
    "V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "S = np.array([S_list[i][j] for i,j in ind2])\n",
    "density = np.array([density_list[i][j] for i,j in ind2])\n",
    "\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(B)/5.788382e-5                                                                                                                 \n",
    "\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E_list[1][0]-E_list[2][1]).real*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "for i,e in enumerate(E[:12]):\n",
    "    plt.plot(i,1e3*e,cs[i])\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg4AAAH3CAYAAADTztd1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11b0a8160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Norm squared wave functions\n",
    "rho = np.linspace(0,diameter/2,Nd)\n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "for i in range(0,12,2):                                                                                                                                      \n",
    "    ax = axes[i//4,(i//2)%2]\n",
    "    ax.set_title(r\"$E = {0:0.2f}\\,meV, |F_z| = {1:0.1f}, g = {2:0.2f}$\".format(1e3*E[i],abs(Fz_list[ind2[i][0]]),gfactors[i//2]))\n",
    "    ax.plot(rho,density[i],label='Fz = '+str(Fz_list[ind2[i][0]]))\n",
    "    ax.set_xlim([0,500])\n",
    "for ax in axes[-1,:]:\n",
    "    ax.set_xlabel(r'$r\\,(\\mathrm{\\AA})$')\n",
    "for ax in axes[:,0]:\n",
    "    ax.set_ylabel(r'$|\\psi(r)|^2$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Diameter dependence:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "diameter_list = 5/4*10*2**np.arange(5,10)\n",
    "Nd       = 401\n",
    "kz       = 0.\n",
    "B        = 0.0\n",
    "Fz_list  = [1/2,3/2,5/2]\n",
    "n = 4\n",
    "par = angstrom_par(B=[0,0,B],gamma_0=5,material=material)                                                                                                                                                            \n",
    "pot = lambda r: 0.2*(r>0.4*diameter)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "400.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "800.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1600.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "3200.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "6400.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "E_list = [[] for _ in diameter_list]\n",
    "V_list = [[] for _ in diameter_list]\n",
    "density_list = [[] for _ in diameter_list]\n",
    "\n",
    "for nd, diameter in enumerate(diameter_list):\n",
    "    print(diameter)\n",
    "    for fz in Fz_list:\n",
    "        print(fz)\n",
    "        E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0},potential=pot)\n",
    "        log = E > 0\n",
    "        E = E[log]\n",
    "        V = V[:,log]\n",
    "        E = E[:n]\n",
    "        V = V[:,:n]\n",
    "\n",
    "        density = np.abs(V.T)**2\n",
    "        for i in range(1,8):\n",
    "            density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "        density = density[:,:Nd]\n",
    "\n",
    "        E_list[nd].append(E)\n",
    "        V_list[nd].append(V)\n",
    "        density_list[nd].append(density)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAERCAYAAABRpiGMAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nVJRIREQkKv8PNG7kXV/TSQQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x106d5bbe0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "diameter = np.array(diameter_list)*4/5 # soft boundary of wire\n",
    "\n",
    "def delta_E(l,p,diameter,par):\n",
    "    W = np.array(diameter)/2\n",
    "    dE = l*(( 4*par['P']**4*jn_zeros(l,p+1)[-1]**2 *\n",
    "              par['Delta']*(par['Delta']+2*par['E_0']) *\n",
    "              (2*par['Delta']+3*par['E_0']))/\n",
    "            (9*W**4*par['E_0']**3*(par['Delta']+par['E_0'])**3))\n",
    "    return dE\n",
    "\n",
    "E = np.array(E_list).real\n",
    "d1 = delta_E(1,0,diameter,par)\n",
    "d2 = delta_E(2,0,diameter,par)\n",
    "\n",
    "plt.figure()\n",
    "plt.loglog(diameter/10,1e3*np.abs(E[:,1,0]-E[:,0,1]),'ko-',label=r\"$l=1$, numerical\")\n",
    "plt.loglog(diameter/10,1e3*d1,'b-',label=r\"$l=1$, analytic\")\n",
    "plt.loglog(diameter/10,1e3*np.abs(E[:,1,1]-E[:,2,0]),'ko--',label=r\"$l=2$, numerical\",mfc='none')\n",
    "plt.loglog(diameter/10,1e3*d2,'b--',label=r\"$l=2$, analytic\")\n",
    "plt.ylabel('$-\\Delta E_l\\ (\\mathrm{meV})$')\n",
    "plt.xlabel('$\\mathrm{wire\\ diameter}\\ (\\mathrm{nm})$')\n",
    "plt.legend(mode='expand',ncol=1,frameon=False,loc=\"lower left\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Finite wire - Cylindrical dot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## wire parameters                                                                                                                                                   \n",
    "diameter = 400  # in Angstrom\n",
    "length   = 400  # in Angstrom\n",
    "Ndr      = 21   # radial discretization steps\n",
    "Ndz      = 41   # axial discretization steps\n",
    "B        = 1e-6 # just for measuring g-factors\n",
    "Fz_max   = 5/2 \n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) # list of angular momenta sectors to solve\n",
    "n = 8           # how many energies to keep in each sector \n",
    "par = angstrom_par(B=[0,0,B],gamma_0=5,material='InSb')  # k.p parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "E_list = []\n",
    "V_list = []\n",
    "S_list = []\n",
    "density_list = []\n",
    "for fz in Fz_list:\n",
    "    print(fz)\n",
    "    E, V = solve_cylindrical(akm.H_dict,akm.J,diameter,Ndr,fz,B=B,par=par,nsparse=80,solverargs={'sigma':0},Ndz=Ndz,length=length)\n",
    "    log = E > 0\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    E = E[:n]\n",
    "    V = V[:,:n]\n",
    "    \n",
    "    assert np.isclose(E.imag,0).all()\n",
    "\n",
    "    density = np.zeros((n,Ndz,Ndr))\n",
    "    for i in range(8):\n",
    "        for j in range(Ndz):\n",
    "            density[:,j] += np.abs(V[i*Ndr*Ndz+j:(i+1)*Ndr*Ndz+j:Ndz].T)**2\n",
    "\n",
    "    S = 0\n",
    "    density = np.zeros((n,Ndz,Ndr))\n",
    "    for i in range(8):\n",
    "        for j in range(Ndz):\n",
    "            density[:,j] += np.abs(V[i*Ndr*Ndz+j:(i+1)*Ndr*Ndz+j:Ndz].T)**2\n",
    "            if i == 0:\n",
    "                S += np.sum(np.abs(V[i*Ndr*Ndz+j:(i+1)*Ndr*Ndz+j:Ndz].T)**2,1)\n",
    "            elif i == 1:\n",
    "                S -= np.sum(np.abs(V[i*Ndr*Ndz+j:(i+1)*Ndr*Ndz+j:Ndz].T)**2,1)\n",
    "            \n",
    "    E_list.append(E)\n",
    "    V_list.append(V)\n",
    "    S_list.append(S)\n",
    "    density_list.append(density)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -33.98, -19.51, -111.00, 72.63, -102.19, 66.09$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEKCAYAAAAW8vJGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nL9E3HsY3AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11b37ff28>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## show energy levels\n",
    "cs1 = ['b','g','r','r','g','b']\n",
    "cs2 = ['.','.','.','x','x','x']\n",
    "\n",
    "ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "E = np.array([E_list[i][j] for i,j in ind2]).real\n",
    "cs = [cs1[i]+cs2[i] for i,j in ind2]                                                                                                                                 \n",
    "V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "S = np.array([S_list[i][j] for i,j in ind2])\n",
    "density = np.array([density_list[i][j] for i,j in ind2])\n",
    "\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(B)/5.788382e-5                                                                                                                 \n",
    "\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "#display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E_list[1][0]-E_list[2][2]).real*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "for i,e in enumerate(E[:12]):\n",
    "    plt.plot(i,1e3*e,cs[i])\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAgUAAAH2CAYAAADgcv8nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAsdxHMdxCv5/co9VIVNvHR8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1122590f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Norm squared wave functions\n",
    "r = np.linspace(0,diameter/2,Ndr)\n",
    "r = np.concatenate((-r[::-1],r))\n",
    "z = np.linspace(0,length    ,Ndz)\n",
    "Z,R = np.meshgrid(z,r)\n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "for i in range(0,12,2):\n",
    "    ax = axes[i//4,(i//2)%2]\n",
    "    d = density[i].T\n",
    "    d = np.vstack((d[::-1],d))\n",
    "    ax.pcolormesh(Z,R,d,rasterized=True)\n",
    "    ax.set_title('$ E = {0:.2f}\\,meV,\\ g = {1:.2f}$'.format(1e3*E[2*i],gfactors[i//2]))\n",
    "    plt.axis('equal')\n",
    "    ax.set_xlim([0,length])\n",
    "    ax.set_ylim([-diameter/2,diameter/2])\n",
    "for ax in axes[-1,:]:\n",
    "    ax.set_xlabel(r'$z\\,(\\mathrm{\\AA})$')\n",
    "for ax in axes[:,0]:\n",
    "    ax.set_ylabel(r'$r\\,(\\mathrm{\\AA})$')    \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [default]",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/supplementary_files/notebooks/hexagonal_wire.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "import sys\n",
    "import os\n",
    "import gc\n",
    "from copy import deepcopy\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "import scipy.sparse.linalg\n",
    "from modules.convert_parameters import get_kp_model, angstrom_par\n",
    "from modules.kp_model.kp_model import kp_model\n",
    "import modules.axial_approximation.axial_kane_model as akm\n",
    "from modules.kp_model.utils import kp_from_sympy, getpath, calcEpath, getdist, sigma\n",
    "from modules.kp_model.tb_model import tb_model\n",
    "from modules.wire import wire_factory\n",
    "from IPython.display import display, Math, Latex\n",
    "import sympy\n",
    "sympy.init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{hbar: 6.5821195139999995e-15,\n",
       " m_0: 5.685630060215049e-30,\n",
       " 'E_0': 0.237,\n",
       " 'E_v': -0.237,\n",
       " mu_B: 5.7883818012e-05,\n",
       " 'gamma_2': 1.4659500199068489,\n",
       " 'gamma_0': 5,\n",
       " 'P': 9.0250425806218111,\n",
       " 'kappa': 0.56595001990684857,\n",
       " 'gamma_1': 7.0319000398136993,\n",
       " 'g': -5.0362923252131822,\n",
       " 'gamma_3': 2.6659500199068482,\n",
       " 'B_y': 0.28867513459481292,\n",
       " 'Delta': 0.81,\n",
       " 'B_x': 0.28867513459481292,\n",
       " 'epsilon': 16.8,\n",
       " 'B_z': 0.28867513459481292}"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## ------------------ wire parameters ----------------------\n",
    "diameter = 400   # in Angstrom\n",
    "nlayer = 40      # how many layers form the wire, for discretization\n",
    "Vd   = 0.3e-3    # electric field, in eV/Angstrom\n",
    "Bs   = 0.5       # scalar value of magnetic field\n",
    "Bv  = np.array([1.,1.,1.])\n",
    "Bv /= LA.norm(Bv) # axial direction of the wire\n",
    "tiltE  = 0/360*2*np.pi # angle of electric field to y-axis\n",
    "tiltB  = 0/360*2*np.pi # angle of magnetic field to Bv (always perpendicular to y-axis)\n",
    "\n",
    "latc=diameter/nlayer/np.cos(np.arctan2(1,np.sqrt(2))) # lattice constant used for discretization\n",
    "a_new = latc*np.array([[0,-1,0],[0,0,-1],[1,1,1]])    # more convinient unit cell for 111 direction\n",
    "nv  = np.cross(a_new[2],[1,0,0])                      \n",
    "nv /= LA.norm(nv)\n",
    "ex = nv                                               # x-direction\n",
    "ey = np.cross(nv,Bv)                                  # y-directon\n",
    "bv = np.cos(tiltB)*Bv+np.sin(tiltB)*ex                # direction of magnetic field calculated from tiltB\n",
    "par = angstrom_par(B=Bs*bv,gamma_0=5,material='InSb')    \n",
    "par"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "## ------------------- kp model -------------------                                                                                                                                                                                                     \n",
    "kp = get_kp_model(par=par)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "7/8\n"
     ]
    }
   ],
   "source": [
    "## ------------------- make wire -----------------                                                                                                                   \n",
    "ex, ey, center, wire_kpd = wire_factory(kp, diameter, nlayer, shape='hexagonal')\n",
    "\n",
    "## add electromagnetic potential\n",
    "Av  = np.cross(Bs*bv,ey)\n",
    "vector_potential = lambda pos: Av*np.dot(ey,pos)\n",
    "Ev = np.cos(tiltE)*ey+np.sin(tiltE)*ex\n",
    "scalar_potential = lambda pos: Vd*(np.dot(pos,Ev)-np.dot(center,Ev))\n",
    "wire_kpd.add_vector_potential(vector_potential)\n",
    "wire_kpd.add_scalar_potential(scalar_potential)\n",
    "\n",
    "S_op = sp.kron(sp.eye(wire_kpd.norb//kp.N),                # spin-operator for sign of g-factor\n",
    "               Bv[0]*LA.block_diag(sigma.x,np.zeros((6,6)))+\n",
    "               Bv[1]*LA.block_diag(sigma.y,np.zeros((6,6)))+\n",
    "               Bv[2]*LA.block_diag(sigma.z,np.zeros((6,6))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARkAAAEPCAYAAAB2n7CRAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x106833160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot crosssection  --------------------                                                                                                     \n",
    "plt.figure()\n",
    "plt.plot(np.dot(ex,center),np.dot(ey,center),'ro')\n",
    "plt.plot([np.dot(ex,pos) for pos in wire_kpd.lat.p],[np.dot(ey,pos) for pos in wire_kpd.lat.p],'k.',mec='none')\n",
    "plt.axis('square')\n",
    "plt.xlabel(r'$x\\,(\\mathrm{\\AA})$')\n",
    "plt.ylabel(r'$y\\,(\\mathrm{\\AA})$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "##  -------------------- solve wire  --------------------                                                                                                     \n",
    "nsparse = min(20,wire_kpd.norb-2)\n",
    "E,V  = sp.linalg.eigsh(sp.csc_matrix(wire_kpd.H([0,0,0],sparse=True)),k=nsparse,tol=1e-6,sigma=0)\n",
    "gc.collect()\n",
    "\n",
    "log = E > -80.e-3\n",
    "E = E[log]\n",
    "V = V[:,log]\n",
    "ind = np.argsort(E)\n",
    "E = E[ind]\n",
    "V = V[:,ind]\n",
    "S = np.diag(np.dot(V.T.conj(), S_op.dot(V))).real"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -32.33, -50.30, 4.50, -101.76, 65.06, -12.68$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = 8.01\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_2 = 8.05\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEKCAYAAAAB0GKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAE8hJREFUeJzt3X2MZfV93/H3h3movX4CymZDAGfdlCbCaVKcBe/w4I6y\njkqcxBC7Qrgi2lpU/FE3IZFVB9w/qFq5kMRNcSQ7EiGuUUOxEA9ildqp0cRTFjPALobGhoVg2QED\nC7tJjE2Nw8zOfvvHvcBkDexvdu+dc2fm/frnnnPuuZzPFbv7ued3nlJVSJJ0OMd0HUCStDpYGJKk\nJhaGJKmJhSFJamJhSJKaWBiSpCYWhiSpiYUhSWpiYUiSmox3HWCQTjjhhNq8eXPXMSRpVbn//vv/\nuqo2Hm69NVUYmzdvZvfu3V3HkKRVJcnjLes5JCVJamJhSJKaWBiSpCYWhiSpiYUhSWpiYUiSmlgY\nkrTK7Zpb4FNXvcCuuYWhbmdNXYchSaNgYW4XC7N3MzF9FhNTZwx1W7vmFvjgtudYmIeJSbhl5ljO\nmJoYyrYsDEkaoIW5XTy37YMwvwCTExw7c8tQS+Pu2QUW5mFxEZjvzQ+rMBySkqQBWpi9u1cWi4sw\nv9CbH6KzpieYmISxsd4exlnTwykLcA9DkgZqYvosmJyAeWByojc/RGdMTXDLzLHcPbvAWdMTQ9u7\nAAtDkgZqYuoMjp25ZcWOYUCvNIZZFC+xMCRpwCamzliRolhpHsOQJDWxMCRJTSwMSVITC0OS1MTC\nkCQ1sTAkSU0sDElSEwtDktTEwpAkNbEwJElNLAxJUhMLQ5LUxMKQJDWxMCSteQtzu3jhqmtYmNvV\ndZRVzdubS1rTFuZ28d1tH3j5kalvm7l1Td56fCW4hyFpTVuY/cohj0z9SteRVi0LQ9KK2zW3wDVX\n/YBdcwtD39bE9Nm9R6aOjfUfmXr20Le5VjkkJWlF7Zpb4Fe3fY+FeZiYhNtm3jrUx4tOTJ3B22Zu\nZWH2K0xMn+1w1FGwMCStqK/MHmBhvjdCxHxvftjPo16rj0xdaSs2JJXks0n2Jfn6kmXHJ7kjyWP9\n1+OWvHdFkm8keTTJv1ipnJKG6+zpcSYmeyNEE5O9ea0OK3kM43PAeYcsuxyYqapTgZn+PElOAy4C\n3tn/zGeSjK1cVEnDcsbUBLfNvJUr/vOGoQ9HabBWrNqr6s4kmw9ZfD4w3Z++HpgFfru//PNV9SLw\nrSTfAM4E5lYiq6ThOmNqwqJYhbo+S2pTVe3tTz8DbOpPnwR8e8l6T/aX/ZAklybZnWT3/v37h5dU\nkta5rgvjZVVVQB3B566tqi1VtWXjxo1DSCZJgu4L49kkJwL0X/f1lz8FnLJkvZP7yyRJHem6MHYA\n2/vT24Hblyy/KMk/SPIO4FTgvg7ySZL6Vuygd5Ib6R3gPiHJk8CVwNXATUkuAR4HLgSoqoeS3AQ8\nDBwAPlJViyuVVZL0w1byLKkPvcZb215j/U8AnxheIklL7Zpb4K7ZA5wzPe4ZTHpVXjEjqX+7jueZ\nn4fJSbht5i2Whn5I18cwJI2Au2YPMN+/Xcf8fG9eOpSFIYlzpseZ7N+uY3KyNy8dyj8Vkvq363iL\nxzD0uiwMSYC369DhOSQljagDc/fxg6v+GwfmvARJo8E9DGkEHZi7j+e3/SrMz/N3k5O8ZeY2xqfO\n7DqW1jn3MKQR1HsO9SunLfkcao0CC0MaQb3nUL9y2pLPodYocEhKGkHjU2fylpnbXn4OtcNRGgUW\nhjSixqfOtCg0UhySkiQ1sTAkSU0sDElSEwtDktTEwpAkNbEwJElNLAxJUhMLQ5LUxMKQJDWxMCRJ\nTSwMSVITC0OS1MTCkCQ1sTAkSU0sDElSEwtDktTEwpAkNbEwJElNLAxJUhMLQ5LUZCQKI8lvJXko\nydeT3JjkDUmOT3JHksf6r8d1nVOS1rPOCyPJScBvAFuq6qeBMeAi4HJgpqpOBWb685KkjnReGH3j\nwBuTjAMbgKeB84Hr++9fD1zQUTZJEiNQGFX1FPBJ4AlgL/DdqvoSsKmq9vZXewbY9GqfT3Jpkt1J\ndu/fv39FMkvSetR5YfSPTZwPvAP4MeBNSS5euk5VFVCv9vmquraqtlTVlo0bNw49ryStV50XBvBe\n4FtVtb+qFoBbgbOAZ5OcCNB/3ddhRkla90ahMJ4AtibZkCTANmAPsAPY3l9nO3B7R/kkSfQONneq\nqu5NcjPwVeAA8ABwLfBm4KYklwCPAxd2l1KS1HlhAFTVlcCVhyx+kd7ehiRpBIzCkJQkaRWwMCRJ\nTSwMSVITC0OS1MTCkCQ1sTAkSU2WXRhJ3pRkbBhhJEmj67CFkeSYJP8qyf9Ksg94BNib5OEkv5fk\nHw8/piSpay17GF8GfgK4AvjRqjqlqn4EOAe4B/idQ28WKElae1qu9H5v/6aAf09V/S1wC3BLkomB\nJ5MkjZSWPYxrkpz9eiu8WqFIktaWlsL4S+CTSf4qye8mOX3YoSRJo+ewhVFVn6qqKeCfA38DfDbJ\nI0muTPJPhp5QkjQSmk+rrarHq+p3qup04EP0nrG9Z2jJJEkjpbkwkown+ZUkNwBfBB4FPjC0ZJKk\nkXLYs6SS/AK9PYr3AfcBnwcurarvDzmbJGmEtJxWewXwP4GPVtV3hpxHkjSiDlsYVfXzAOm5GPhH\nVfWfkryd3oV89w07pCSpe8u5l9RngCl6w1MAzwOfHngiSdJIWs4zvd9dVe9K8gBAVX0nyeSQckmS\nRsxy9jAW+nepLYAkG4GDQ0klSRo5yymMPwBuA34kySeAu4D/MpRUkqSR0zwkVVU3JLkf2AYEuKCq\nvHBPktaJ5RzDoKoeofc8DEnSOtNcGEm2AP8B+PH+5wJUVf3MkLJJkkbIcvYwbgD+PfA1PNgtSevO\ncgpjf1XtGFoSSdJIW05hXJnkOmAGePGlhVV168BTSZJGznIK48PATwETvDIkVYCFIUnrwHIK44yq\n+smhJZGOwH1zB9g5u8i502OcObWsk/6W7cDcfSzO7mRs+lzGp84c6rakUbScv2F3Jzmtqh4eWhpp\nGe6bO8D7t73A/DxMTsKOmQ1DK40Dc/fxwrb389LGNszssDS07iznSu+twINJHk3yF0m+luQvBhEi\nybFJbu4/+nVPkqkkxye5I8lj/dfjBrEtrR07ZxeZn4fFxd6/4ztnF4e2rcXZnSzd2OLszqFtSxpV\ny/k5dt7QUsCngD+rqn/Zv6HhBuDjwExVXZ3kcuBy4LeHmEGrzLnTY0xOvvyjn3Onx4a2rbHpc1m6\nsbHpc4e2LWlUpapef4UkdZiVWtZ5nc++DXiQ3nM2asnyR4Hpqtqb5ERg9nDHULZs2VK7d+8+khha\npTyGIR29JPdX1ZbDrtdQGLPALcDtVfXEkuWTwDnAduDLVfW5Iwz6z4BrgYeBnwXuBy4DnqqqY/vr\nBPjOS/OHfP5S4FKAt7/97T/3+OOPH0kMSVq3Wguj5RjGecAicGOSp5M8nOSbwGP0HqZ0zZGWRd84\n8C7gD6vqdOD79IafXtbf83jVZquqa6tqS1Vt2bhx41HEkCS9npZHtP4dvaftfSbJBHAC8IOqem5A\nGZ4Enqyqe/vzN9MrjGeTnLhkSGrfgLYnSToCyzlLiqpaqKq9AywLquoZ4NtJXjo+sY3e8NQOesNd\n9F9vH9Q2JUnLN9yjhO1+Hbihf1zkm/SuKj8GuCnJJcDjwIUd5pOkde+ICiPJ54GF/uzeqvrY0YSo\nqgeBVzvgsu1o/ruSpME50j2Muar6FECSfzjAPJKkEXWkhXF+kv8H7KyqvxxkIEnSaDrsQe8k73yV\nxRcDTwMfSPJHA08lSRo5LXsY/4PedRIk+TdVdV1VPQ08neT/VNULQ02oVWUlr7yWtLJa/kZnyfS/\nBa5bMr8T+LmBJtKqtZJ3j5W08lquw1h6hXUOeW9Z13Fo5S3O3cuLV/1XFufuPfzKR2kl7x4raeW1\n/Pz70ST/Gvi//HBhHNENB7UyFufuffkZDvP9ZziMTb17aNtbybvHSlp5LYXxH+kNO30YODnJw8Ae\n4BF6twnRiDowe9ffe4bDgdm7hloYZ06Ns2Nmg8cwpDWq5V5S1y6dT3Iy8E+BnwHuHFIuDcD49DnM\nL/nJPz59ztC3eebUuEUhrVHL/ptdVU/Su2HgFwcfR4M0NvVuNszs4MDsXYxPnzPUvQtJa58/Bde4\nsal3WxSSBsKznCRJTSwMSVITC0OS1MTCkCQ1sTAkSU0sDElSEwtDktTEwpAkNbEwJElNLAxJUhML\nQ5LUxMKQJDWxMCRJTSwMSVITC0OS1MTCkCQ1sTAkSU0sDElSEwtDktTEwpAkNRmZwkgyluSBJH/a\nnz8+yR1JHuu/Htd1Rklaz0amMIDLgD1L5i8HZqrqVGCmPy9J6shIFEaSk4FfAq5bsvh84Pr+9PXA\nBSudS5L0ipEoDOAa4GPAwSXLNlXV3v70M8CmV/tgkkuT7E6ye//+/UOOKUnrV+eFkeSXgX1Vdf9r\nrVNVBdRrvHdtVW2pqi0bN24cVkxJWvfGuw4AnA28P8n7gDcAb03yJ8CzSU6sqr1JTgT2dZpSkta5\nzvcwquqKqjq5qjYDFwF/XlUXAzuA7f3VtgO3dxRRksQIFMbruBr4hSSPAe/tz0uSOjIKQ1Ivq6pZ\nYLY//TfAti7zSJJeMcp7GJKkEWJhSJKaWBiSpCYWhiSpiYUhSWpiYUiSmlgYkqQmFoYkqYmFIUlq\nYmFIkppYGJKkJhaGJKmJhSFJamJhSJKaWBiSpCYWhiSpiYUhSWpiYUiSmlgYkqQmFoYkqYmFIUlq\nYmFIkppYGJKkJhaGJKmJhSFJamJhSJKaWBiSpCYWhiSpiYUhSWpiYUiSmlgYkqQmnRdGklOSfDnJ\nw0keSnJZf/nxSe5I8lj/9bius0rSetZ5YQAHgI9W1WnAVuAjSU4DLgdmqupUYKY/L0nqSOeFUVV7\nq+qr/enngT3AScD5wPX91a4HLugmoSQJRqAwlkqyGTgduBfYVFV7+289A2x6jc9cmmR3kt379+9f\nkZyStB6NTGEkeTNwC/CbVfW9pe9VVQH1ap+rqmuraktVbdm4ceMKJJWk9WkkCiPJBL2yuKGqbu0v\nfjbJif33TwT2dZVPkjQChZEkwB8De6rq95e8tQPY3p/eDty+0tkkSa8Y7zoAcDbwa8DXkjzYX/Zx\n4GrgpiSXAI8DF3aUT5LECBRGVd0F5DXe3raSWSRJr63zISlJ0upgYXTgnrmD/N5VB7hn7mDXUSSp\nWedDUuvNPXMHed+2eebnYXISvjAzydYpe1vS6PNfKuDg3D0cuOp3OTh3z9C3tXP2IPPzsLgI8/O9\neUlaDdb9HsbBuXtY2PaLMD/P4uQkEzNf5JiprUPb3rnTxzA5yct7GOdO29mSVgcLY/ZOlv7kPzh7\n51ALY+vUMXxhZpKdswc5d/oYh6MkrRrrvjCOmX4Pi0t+8h8z/Z6hb3PrlEUhafWxMKa2MjHzxd6e\nxfR7hrp3IUmr2bovDOiVhkUhSa/PcRFJUhMLQ5LUxMKQJDWxMCRJTSwMSVITC0OS1CS9x2WvDUn2\n03vY0pE4AfjrAcYZJWv5u8Ha/n5+t9VrNX2/H6+qjYdbaU0VxtFIsruqtnSdYxjW8neDtf39/G6r\n11r8fg5JSZKaWBiSpCYWxiuu7TrAEK3l7wZr+/v53VavNff9PIYhSWriHoYkqYmFASQ5L8mjSb6R\n5PKu8wxKklOSfDnJw0keSnJZ15kGLclYkgeS/GnXWQYtybFJbk7ySJI9Saa6zjQoSX6r/2fy60lu\nTPKGrjMdjSSfTbIvydeXLDs+yR1JHuu/HtdlxkFY94WRZAz4NPCLwGnAh5Kc1m2qgTkAfLSqTgO2\nAh9ZQ9/tJZcBe7oOMSSfAv6sqn4K+FnWyPdMchLwG8CWqvppYAy4qNtUR+1zwHmHLLscmKmqU4GZ\n/vyqtu4LAzgT+EZVfbOq5oHPA+d3nGkgqmpvVX21P/08vX9wTuo21eAkORn4JeC6rrMMWpK3Ae8B\n/higquar6rluUw3UOPDGJOPABuDpjvMclaq6E/jbQxafD1zfn74euGBFQw2BhdH7B/TbS+afZA39\no/qSJJuB04F7u00yUNcAHwMOdh1kCN4B7Af+e3/I7bokb+o61CBU1VPAJ4EngL3Ad6vqS92mGopN\nVbW3P/0MsKnLMINgYawDSd4M3AL8ZlV9r+s8g5Dkl4F9VXV/11mGZBx4F/CHVXU68H3WwJAGQH8s\n/3x6pfhjwJuSXNxtquGq3umoq/6UVAsDngJOWTJ/cn/ZmpBkgl5Z3FBVt3adZ4DOBt6f5K/oDSP+\nfJI/6TbSQD0JPFlVL+0R3kyvQNaC9wLfqqr9VbUA3Aqc1XGmYXg2yYkA/dd9Hec5ahYG7AJOTfKO\nJJP0Dr7t6DjTQCQJvTHwPVX1+13nGaSquqKqTq6qzfT+n/15Va2ZX6lV9Qzw7SQ/2V+0DXi4w0iD\n9ASwNcmG/p/RbayRA/qH2AFs709vB27vMMtAjHcdoGtVdSDJvwP+N72zNT5bVQ91HGtQzgZ+Dfha\nkgf7yz5eVV/oMJPa/TpwQ/+HzDeBD3ecZyCq6t4kNwNfpXcm3wOs8quik9wITAMnJHkSuBK4Grgp\nySX07qJ9YXcJB8MrvSVJTRySkiQ1sTAkSU0sDElSEwtDktTEwpAkNbEwJElNLAxJUhMLQxqiJJv7\nz7L4o/7zH76U5I1d55KOhIUhDd+pwKer6p3Ac8AHO84jHRELQxq+b1XVS7dmuR/Y3GEW6YhZGNLw\nvbhkehHv4aZVysKQJDWxMCRJTbxbrSSpiXsYkqQmFoYkqYmFIUlqYmFIkppYGJKkJhaGJKmJhSFJ\namJhSJKa/H9S/o15LPRC/wAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11280bc18>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## -------------------- show energy levels -------------------- \n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(Bs)/5.788382e-5\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E[4]-E[2])*1e3)))\n",
    "display(Latex('$\\Delta E_2 = {:0.2f}\\,$meV'.format((E[8]-E[6])*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "S1c = (S+1.0001)/2.0002\n",
    "for i in range(12):\n",
    "    plt.plot(i,1e3*E[i],'.',color=(S1c[i],0,1-S1c[i]))\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAHjCAYAAADsYlzyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a641be0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot wavefunction  --------------------  \n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "x,y = np.array([np.dot(ex,pos) for pos in wire_kpd.lat.p]),np.array([np.dot(ey,pos) for pos in wire_kpd.lat.p])\n",
    "\n",
    "for i,nE in enumerate(range(0,12,2)):\n",
    "    z = np.abs(V[:,nE])**2                                                                                                    \n",
    "    # make elements unique                                                                                                                                           \n",
    "    unique_weights = {}\n",
    "    for xi,yi,zi in zip(x,y,z):\n",
    "        xi = np.round(xi,8)\n",
    "        yi = np.round(yi,8)\n",
    "        try:\n",
    "            unique_weights[(xi,yi)] += zi\n",
    "        except:\n",
    "            unique_weights.update({(xi,yi) : zi})\n",
    "    pos = []\n",
    "    weights = []\n",
    "    for key, value in unique_weights.items():\n",
    "        pos.append(key)\n",
    "        weights.append(value)\n",
    "    pos     = np.array(pos)\n",
    "    weights = np.array(weights)\n",
    "\n",
    "    ax = axes[nE//4,(nE//2)%2]\n",
    "    c = ax.tripcolor(pos[:,0],pos[:,1],weights)\n",
    "    c.set_rasterized(True)\n",
    "    ax.axis('equal')\n",
    "    ax.set_xlim([np.min(pos[:,0]),np.max(pos[:,0])])\n",
    "    ax.set_ylim([np.min(pos[:,1]),np.max(pos[:,1])])\n",
    "    ax.axis('off')\n",
    "    ax.set_title('$ E = {0:.2f}\\,\\mathrm{{meV}},\\ g = {1:.2f}$'.format(1e3*E[nE],gfactors[nE//2]))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Dispersion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "50/51\n"
     ]
    }
   ],
   "source": [
    "##  -------------------- calculate eigenvalues  --------------------                                                                                                       \n",
    "nsteps = 50                                                                                                                                                       \n",
    "nsparse = min(40,wire_kpd.norb-2)                                                                                                                                  \n",
    "path = 0.01*getpath([[0,0,0],Bv],nsteps)                                                                                                                                                                                                            \n",
    "dist = getdist(path)                                                                                                                                                                                                                                                                                                                                                                                                                      \n",
    "E,V  = calcEpath(path,wire_kpd,verbose=True,give_states=True,nsparse=nsparse,modelargs=dict(sparse=True),solverargs=dict(tol=1e-4,sigma=0))   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZkAAAEQCAYAAABiGgneAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11955ad30>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot dispersion --------------------\n",
    "nE = 12\n",
    "E1 = np.zeros((len(E),nE))                                                                                                                                       \n",
    "for i, e in enumerate(E):    \n",
    "    e1 = np.sort(e)\n",
    "    e1 = e1[e1 > -80e-3]\n",
    "    E1[i] = e1[:nE]                                                                                 \n",
    "\n",
    "\n",
    "plt.figure()\n",
    "plt.plot(dist,1e3*E1,'k-')\n",
    "plt.plot(-dist,1e3*E1,'k-') \n",
    "for x in dist[::nsteps]:                                                                                                                                           \n",
    "    plt.axvline(x,color='b')                                                                                                                                       \n",
    "plt.xlim([-dist[-1],dist[-1]])                                                                                                                                       \n",
    "plt.ylim([0.,120.])                                                                                                                                                                                                                                                                                                  \n",
    "plt.xlabel(r'$k_x\\ (\\mathrm{\\AA}^{-1})$')                                                                                                                          \n",
    "plt.ylabel(r'$E\\ \\mathrm{(meV)}$')  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Angle dependence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0\n",
      "\n",
      "7/8\n",
      "5.0\n",
      "\n",
      "7/8\n",
      "10.0\n",
      "\n",
      "7/8\n",
      "15.0\n",
      "\n",
      "7/8\n",
      "20.0\n",
      "\n",
      "7/8\n",
      "25.0\n",
      "\n",
      "7/8\n",
      "30.0\n",
      "\n",
      "7/8\n",
      "35.0\n",
      "\n",
      "7/8\n",
      "40.0\n",
      "\n",
      "7/8\n",
      "45.0\n",
      "\n",
      "7/8\n",
      "50.0\n",
      "\n",
      "7/8\n",
      "55.0\n",
      "\n",
      "7/8\n",
      "60.0\n",
      "\n",
      "7/8\n",
      "65.0\n",
      "\n",
      "7/8\n",
      "70.0\n",
      "\n",
      "7/8\n",
      "75.0\n",
      "\n",
      "7/8\n",
      "80.0\n",
      "\n",
      "7/8\n",
      "85.0\n",
      "\n",
      "7/8\n",
      "90.0\n",
      "\n",
      "7/8\n"
     ]
    }
   ],
   "source": [
    "alpha_list = np.linspace(0, 90, 19)\n",
    "Bs = 0.2\n",
    "gfactor_list = []\n",
    "\n",
    "for alpha in alpha_list:\n",
    "    print(alpha)\n",
    "    tiltB = alpha/360*2*np.pi\n",
    "    bv = np.cos(tiltB)*Bv+np.sin(tiltB)*ex  \n",
    "    par = angstrom_par(B=Bs*bv,gamma_0=5,material='InSb') \n",
    "    kp = get_kp_model(par=par)\n",
    "    ex, ey, center, wire_kpd = wire_factory(kp, diameter, nlayer, shape='hexagonal')\n",
    "    Av  = np.cross(Bs*bv,ey)\n",
    "    vector_potential = lambda pos: Av*np.dot(ey,pos)\n",
    "    wire_kpd.add_vector_potential(vector_potential)\n",
    "    E,V  = sp.linalg.eigsh(sp.csc_matrix(wire_kpd.H([0,0,0],sparse=True)),k=nsparse,tol=1e-6,sigma=0)\n",
    "    gc.collect()\n",
    "    log = E > -80.e-3\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    ind = np.argsort(E)\n",
    "    E = E[ind]\n",
    "    V = V[:,ind]\n",
    "    S = np.diag(np.dot(V.T.conj(), S_op.dot(V))).real\n",
    "    gfactor_list.append(np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(Bs)/5.788382e-5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAEICAYAAACnL3iHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1164fc390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = np.array(gfactor_list)\n",
    "\n",
    "plt.figure()\n",
    "for i in range(5):\n",
    "    plt.plot(alpha_list,g[:,i])\n",
    "plt.xlim([alpha_list[0], alpha_list[1]])\n",
    "plt.ylim([-200,150])\n",
    "plt.xlabel(r'$\\alpha$',labelpad=0)\n",
    "plt.xticks([0,10,20,30,40,50,60,70,80,90],['0$^\\circ$','10$^\\circ$','20$^\\circ$','30$^\\circ$','40$^\\circ$','50$^\\circ$','60$^\\circ$','70$^\\circ$','80$^\\circ$','90$^\\circ$'])\n",
    "plt.yticks([-200,-100,0,100])\n",
    "plt.ylabel(r'$g$',labelpad=-6)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Electric field dependence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "7/8\n",
      "0.0\n",
      "0.0001\n",
      "0.0002\n",
      "0.0003\n",
      "0.0004\n",
      "0.0005\n",
      "0.0006\n",
      "0.0007\n",
      "0.0008\n",
      "0.0009\n",
      "0.001\n"
     ]
    }
   ],
   "source": [
    "Vd_list = np.linspace(0, 1.e-3, 11)\n",
    "Bs = 0.2\n",
    "gfactor_list = []\n",
    "\n",
    "par = angstrom_par(B=Bs*Bv,gamma_0=5,material='InSb') \n",
    "kp = get_kp_model(par=par)\n",
    "ex, ey, center, wire_kpd = wire_factory(kp, diameter, nlayer, shape='hexagonal')\n",
    "Av  = np.cross(Bs*Bv,ey)\n",
    "vector_potential = lambda pos: Av*np.dot(ey,pos)\n",
    "wire_kpd.add_vector_potential(vector_potential)\n",
    "\n",
    "for Vd in Vd_list:\n",
    "    print(Vd)\n",
    "    wire1 = deepcopy(wire_kpd)\n",
    "    Ev = np.cos(tiltE)*ey+np.sin(tiltE)*ex\n",
    "    scalar_potential = lambda pos: Vd*(np.dot(pos,Ev)-np.dot(center,Ev))\n",
    "    wire1.add_scalar_potential(scalar_potential)\n",
    "    E,V  = sp.linalg.eigsh(sp.csc_matrix(wire1.H([0,0,0],sparse=True)),k=nsparse,tol=1e-6,sigma=0)\n",
    "    gc.collect()\n",
    "    log = E > -80.e-3\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    ind = np.argsort(E)\n",
    "    E = E[ind]\n",
    "    V = V[:,ind]\n",
    "    S = np.diag(np.dot(V.T.conj(), S_op.dot(V))).real\n",
    "    gfactor_list.append(np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(Bs)/5.788382e-5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAEJCAYAAACzPdE9AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQgghMkICRQghREb8f4fZ/pR5G+DAAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x115db62b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = np.array(gfactor_list)\n",
    "\n",
    "plt.figure()\n",
    "for i in range(5):\n",
    "    plt.plot(10*np.array(Vd_list),g[:,i])\n",
    "plt.xlim([0, 10.e-3])\n",
    "plt.ylim([-200,150])\n",
    "plt.xlabel(r'$\\mathcal{E}\\,(\\mathrm{meV/nm})$',labelpad=0)\n",
    "plt.yticks([-200,-100,0,100])\n",
    "plt.ylabel(r'$g$',labelpad=-6)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/supplementary_files/notebooks/rectangular_wire.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "import sys\n",
    "import os\n",
    "import gc\n",
    "from copy import deepcopy\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "from modules.convert_parameters import get_kp_model, angstrom_par\n",
    "from modules.kp_model.kp_model import kp_model\n",
    "import modules.axial_approximation.axial_kane_model as akm\n",
    "from modules.kp_model.utils import kp_from_sympy, getpath, calcEpath, getdist, sigma\n",
    "from modules.kp_model.tb_model import tb_model\n",
    "from modules.wire import wire_factory\n",
    "from IPython.display import display, Math, Latex\n",
    "import sympy\n",
    "sympy.init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'B_y': 0.0,\n",
       " 'gamma_0': 5,\n",
       " 'gamma_1': 7.0319000398136993,\n",
       " 'B_z': 9.9999999999999995e-07,\n",
       " m_0: 5.685630060215049e-30,\n",
       " 'E_0': 0.237,\n",
       " 'P': 9.0250425806218111,\n",
       " hbar: 6.5821195139999995e-15,\n",
       " 'gamma_3': 2.6659500199068482,\n",
       " 'g': -5.0362923252131822,\n",
       " 'E_v': -0.237,\n",
       " 'epsilon': 16.8,\n",
       " 'gamma_2': 1.4659500199068489,\n",
       " 'Delta': 0.81,\n",
       " mu_B: 5.7883818012e-05,\n",
       " 'B_x': 0.0,\n",
       " 'kappa': 0.56595001990684857}"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## ------------------ wire parameters ----------------------\n",
    "latc    = 10     # lattice constant for discretization\n",
    "nlayerx = 40     # dimension in x-direction: nlayerx*latc\n",
    "nlayery = 36     # dimension in y-direction: nlayery*latc\n",
    "Vd   = 0e-3      # electric field, in eV/Angstrom\n",
    "Bs   = 1e-6      # scalar value of magnetic field\n",
    "Bv  = np.array([0.,0.,1.])   # axial direction of the wire\n",
    "tiltE  = 0/360*2*np.pi  # angle of electric field to y-axis (always perpendicular to z-axis)\n",
    "tiltB  = 0/360*2*np.pi  # angle of magnetic field to Bv (always perpendicular to y-axis)\n",
    "\n",
    "ex = np.array([1.,0.,0.])\n",
    "ey = np.array([0.,1.,0.])\n",
    "bv = np.cos(tiltB)*Bv+np.sin(tiltB)*ex\n",
    "par = angstrom_par(B=Bs*bv,gamma_0=5,material='InSb')    \n",
    "par"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "## ------------------- kp model -------------------                                                                                         \n",
    "kp = get_kp_model(par=par)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "## ------------------- make wire -----------------    \n",
    "\n",
    "_, _, center, wire_kpd = wire_factory(kp, latc = latc, nlayerx=nlayerx, nlayery=nlayery, shape='rectangular')\n",
    "\n",
    "## add electromagnetic potential\n",
    "Av  = np.cross(Bs*bv,ey)\n",
    "vector_potential = lambda pos: Av*np.dot(ey,pos)\n",
    "Ev = np.cos(tiltE)*ey+np.sin(tiltE)*ex\n",
    "scalar_potential = lambda pos: Vd*(np.dot(pos,Ev)-np.dot(center,Ev))\n",
    "wire_kpd.add_vector_potential(vector_potential)\n",
    "wire_kpd.add_scalar_potential(scalar_potential)\n",
    "\n",
    "S_op = sp.kron(sp.eye(wire_kpd.norb//kp.N),\n",
    "               Bv[0]*LA.block_diag(sigma.x,np.zeros((6,6)))+\n",
    "               Bv[1]*LA.block_diag(sigma.y,np.zeros((6,6)))+\n",
    "               Bv[2]*LA.block_diag(sigma.z,np.zeros((6,6))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAARoAAAEPCAYAAACdqAuSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111fc9748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot crosssection  --------------------                                                                                                     \n",
    "plt.figure()\n",
    "plt.plot(np.dot(ex,center),np.dot(ey,center),'ro')\n",
    "plt.plot([np.dot(ex,pos) for pos in wire_kpd.lat.p],[np.dot(ey,pos) for pos in wire_kpd.lat.p],'k.',mec='none')\n",
    "plt.axis('square')\n",
    "plt.xlabel(r'$x\\,(\\mathrm{\\AA})$')\n",
    "plt.ylabel(r'$y\\,(\\mathrm{\\AA})$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "##  -------------------- solve wire  --------------------                                                                                                     \n",
    "nsparse = min(20,wire_kpd.norb-2)\n",
    "E,V  = sp.linalg.eigsh(sp.csc_matrix(wire_kpd.H([0,0,0],sparse=True)),k=nsparse,tol=1e-6,sigma=0)\n",
    "gc.collect()\n",
    "\n",
    "log = E > 0\n",
    "E = E[log]\n",
    "V = V[:,log]\n",
    "ind = np.argsort(E)\n",
    "E = E[ind]\n",
    "V = V[:,ind]\n",
    "S = np.diag(np.dot(V.T.conj(), S_op.dot(V))).real"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -36.73, -58.07, 6.55, -60.27, 7.23, -3.25$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = 5.20\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEKCAYAAAAB0GKPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11630b780>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## -------------------- show energy levels -------------------- \n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(Bs)/5.788382e-5\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E[4]-E[2])*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "S1c = (S+1.0001)/2.0002\n",
    "for i in range(12):\n",
    "    plt.plot(i,1e3*E[i],'.',color=(S1c[i],0,1-S1c[i]))\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "##  -------------------- plot wavefunction  --------------------  \n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "x,y = np.array([np.dot(ex,pos) for pos in wire_kpd.lat.p]),np.array([np.dot(ey,pos) for pos in wire_kpd.lat.p])\n",
    "\n",
    "for i,nE in enumerate(range(0,12,2)):\n",
    "    z = np.abs(V[:,nE])**2                                                                                                    \n",
    "    # make elements unique                                                                                                                                           \n",
    "    unique_weights = {}\n",
    "    for xi,yi,zi in zip(x,y,z):\n",
    "        xi = np.round(xi,4)\n",
    "        yi = np.round(yi,4)\n",
    "        try:\n",
    "            unique_weights[(xi,yi)] += zi\n",
    "        except:\n",
    "            unique_weights.update({(xi,yi) : zi})\n",
    "    pos = []\n",
    "    weights = []\n",
    "    for key, value in unique_weights.items():\n",
    "        pos.append(key)\n",
    "        weights.append(value)\n",
    "    pos     = np.array(pos)\n",
    "    weights = np.array(weights)\n",
    "\n",
    "    ax = axes[nE//4,(nE//2)%2]\n",
    "    c = ax.tripcolor(pos[:,0],pos[:,1],weights)\n",
    "    c.set_rasterized(True)\n",
    "    ax.axis('equal')\n",
    "    ax.set_xlim([np.min(pos[:,0]),np.max(pos[:,0])])\n",
    "    ax.set_ylim([np.min(pos[:,1]),np.max(pos[:,1])])\n",
    "    ax.axis('off')\n",
    "    ax.set_title('$ E = {0:.2f}\\,meV,\\ g = {1:.2f}$'.format(1e3*E[nE],gfactors[nE//2]))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/supplementary_files/notebooks/superconducting_wire.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "import sys\n",
    "import os\n",
    "import gc\n",
    "from copy import deepcopy\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "from modules.convert_parameters import get_kp_model, angstrom_par\n",
    "from modules.kp_model.kp_model import kp_model\n",
    "import modules.axial_approximation.axial_kane_model as akm\n",
    "from modules.kp_model.utils import kp_from_sympy, getpath, calcEpath, getdist, sigma\n",
    "from modules.kp_model.tb_model import tb_model\n",
    "from modules.wire import wire_factory\n",
    "from modules.wire import double_Hilbert_space, pairing_term\n",
    "from IPython.display import display, Math, Latex\n",
    "import sympy\n",
    "sympy.init_printing()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'gamma_1': 5.078668534234156,\n",
       " 'B_y': 0.28867513459481292,\n",
       " 'E_v': -0.418,\n",
       " m_0: 5.685630060215049e-30,\n",
       " 'kappa': -0.060665732882921652,\n",
       " 'gamma_0': 5,\n",
       " 'P': 8.5557579394993795,\n",
       " 'epsilon': 15.15,\n",
       " 'E_0': 0.418,\n",
       " 'gamma_3': 1.4393342671170783,\n",
       " hbar: 6.5821195139999995e-15,\n",
       " 'B_x': 0.28867513459481292,\n",
       " 'gamma_2': 0.63933426711707941,\n",
       " 'Delta': 0.38,\n",
       " mu_B: 5.7883818012e-05,\n",
       " 'g': -0.30825574688967627,\n",
       " 'B_z': 0.28867513459481292}"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## ------------------ wire parameters ----------------------\n",
    "diameter = 400    # in Angstrom\n",
    "nlayer = 20       # how many layers form the wire, for discretization\n",
    "Vd   = 0.12e-3 # electric potential, in eV/Angstrom\n",
    "Bs   = .5        # scalar value of magnetic field\n",
    "Bv  = np.array([1.,1.,1.])\n",
    "Bv /= LA.norm(Bv) # axial direction of the wire\n",
    "Delta  = 0.2e-3        # superconducting gap\n",
    "mu     = 39.6e-3       # chemical potential\n",
    "\n",
    "par = angstrom_par(B=Bs*Bv,gamma_0=5,material='InAs')    \n",
    "par"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "## ------------------- kp model -------------------                                                                                                                  \n",
    "kp = get_kp_model(par=par,convert_basis=True) # use now the s,p basis\n",
    "kp.h[(0,0,0)] -= mu*np.eye(kp.N)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "7/8\n"
     ]
    }
   ],
   "source": [
    "## ------------------- make wire -----------------                                                                                                                   \n",
    "ex, ey, center, wire_kpd = wire_factory(kp, diameter, nlayer, shape='hexagonal')\n",
    "\n",
    "## add electromagnetic potential\n",
    "Av = np.cross(Bs*Bv, ey)\n",
    "vector_potential = lambda pos: Av*(np.dot(ey, pos) - np.dot(ey, center))\n",
    "Ev = ex\n",
    "scalar_potential = lambda pos: Vd*(np.dot(pos,Ev)-np.dot(center,Ev))\n",
    "wire_kpd.add_vector_potential(vector_potential)\n",
    "wire_kpd.add_scalar_potential(scalar_potential)\n",
    "\n",
    "S_op = sp.kron(sp.eye(wire_kpd.norb//kp.N),\n",
    "               Bv[0]*sp.kron(sigma.x,sp.eye(4))+\n",
    "               Bv[1]*sp.kron(sigma.y,sp.eye(4))+\n",
    "               Bv[2]*sp.kron(sigma.z,sp.eye(4)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "##  -------------------- solve wire  --------------------                                                                                                     \n",
    "nsparse = min(20,wire_kpd.norb-2)\n",
    "E,V  = sp.linalg.eigsh(sp.csc_matrix(wire_kpd.H([0,0,0],sparse=True)),k=nsparse,tol=1e-6,sigma=-mu)\n",
    "gc.collect()\n",
    "\n",
    "log = E > -mu\n",
    "E = E[log]\n",
    "V = V[:,log]\n",
    "ind = np.argsort(E)\n",
    "E = E[ind]\n",
    "V = V[:,ind]\n",
    "S = np.diag(np.dot(V.T.conj(), S_op.dot(V))).real\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(Bs)/5.788382e-5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAHiCAYAAAAnPo9XAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112357f98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot wavefunction  --------------------  \n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "x,y = np.array([np.dot(ex,pos) for pos in wire_kpd.lat.p]),np.array([np.dot(ey,pos) for pos in wire_kpd.lat.p])\n",
    "\n",
    "for i,nE in enumerate(range(0,12,2)):\n",
    "    z = np.abs(V[:,nE])**2                                                                                                    \n",
    "    # make elements unique                                                                                                                                           \n",
    "    unique_weights = {}\n",
    "    for xi,yi,zi in zip(x,y,z):\n",
    "        xi = np.round(xi,8)\n",
    "        yi = np.round(yi,8)\n",
    "        try:\n",
    "            unique_weights[(xi,yi)] += zi\n",
    "        except:\n",
    "            unique_weights.update({(xi,yi) : zi})\n",
    "    pos = []\n",
    "    weights = []\n",
    "    for key, value in unique_weights.items():\n",
    "        pos.append(key)\n",
    "        weights.append(value)\n",
    "    pos     = np.array(pos)\n",
    "    weights = np.array(weights)\n",
    "\n",
    "    ax = axes[nE//4,(nE//2)%2]\n",
    "    c = ax.tripcolor(pos[:,0],pos[:,1],weights)\n",
    "    c.set_rasterized(True)\n",
    "    ax.axis('equal')\n",
    "    ax.set_xlim([np.min(pos[:,0]),np.max(pos[:,0])])\n",
    "    ax.set_ylim([np.min(pos[:,1]),np.max(pos[:,1])])\n",
    "    ax.axis('off')\n",
    "    ax.set_title('$ E = {0:.2f}\\,\\mathrm{{meV}}$'.format(1e3*E[nE]))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "## ------------------- add superconductivity -----------------   \n",
    "\n",
    "## double Hilbert Space\n",
    "sc_wire = double_Hilbert_space(wire_kpd)\n",
    "S_op = sp.block_diag([S_op,S_op.conjugate()])\n",
    "P_op = sp.kron(sigma.z,sp.eye(sc_wire.norb//2))\n",
    "\n",
    "## add superconducting s-wave term                                                                                                                              \n",
    "H_pairing = pairing_term(sc_wire.norb)\n",
    "sc_wire.t_dict[(0,0,0)] += Delta * H_pairing"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "100/101\n"
     ]
    }
   ],
   "source": [
    "##  -------------------- calculate eigenvalues  --------------------                                                                                                       \n",
    "nsteps = 100                                                                                                                                                       \n",
    "nsparse = min(20,wire_kpd.norb-2)                                                                                                                                  \n",
    "path = 0.005*getpath([[0,0,0],Bv],nsteps)                                                                                                                                                                                                            \n",
    "dist = getdist(path)                                                                                                                                                                                                                                                                                                                                                                                                                      \n",
    "E,V  = calcEpath(path,sc_wire,verbose=True,give_states=True,nsparse=nsparse,modelargs=dict(sparse=True),solverargs=dict(tol=1e-4,which='SM'))                   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZcAAAEQCAYAAAB80zltAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3Xl8TNf/x/HXyR6JBLHvJUqVWotWW6Goam1tqK1Uib12\nQq2l9l2ssSulaqtvi5YqpakSeyix1FZFbLFkTz6/PxL5pRokkZk7MznPx+M8Zubee+a849tvPrnb\nuUpE0DRN07TMZGd0AE3TNM326OKiaZqmZTpdXDRN07RMp4uLpmmalul0cdE0TdMynS4umqZpWqaz\nmOKilFqilLqhlAp5wnqllJqllDqrlDqmlKqcYl0DpdTppHWDzZda0zRNS43FFBdgGdDgKevfBUol\ntc7APACllD0wJ2l9WaCVUqqsSZNqmqZpT2UxxUVEfgVuP2WTJsAKSbQPyKGUKgBUA86KyHkRiQHW\nJG2raZqmGcRiiksaFAIup/h8JWnZk5ZrmqZpBnEwOoA5KaU6k3hIDTc3typlypQxOJFpRURE8Oef\nf1KkSBHy5s1rljEvXrzIzZs3KVeuHM7OzmYZ05acPp34Wrq0sTms1Y0bN7h8+TLe3t54enqaZczQ\n0FCio6MpX768WcYz0unT8ODBwZsikudZ21pTcfkbKJLic+GkZY5PWP4fIhIIBAJUrVpVgoODTZPU\nglSrVo3IyEgOHDiAUsrk4127dg1vb29Kly7NunXrTD6erfHxSXzdtcvIFNYpPDyckiVLUqdOHXbs\n2GGW/97PnTuHt7c3o0ePZvjw4SYfz2g+PrB7t7qYlm2t6bDYZqBd0lVjNYBwEfkHOACUUkq9oJRy\nAlombasBnTt3JiQkhH379pllvPz58zNo0CDWr1/Pb7/9ZpYxNQ1gwoQJ3Lp1i8mTJ5ulsAAsWrQI\nOzs7Pv30U7OMZ00sprgopVYDvwOllVJXlFIdlVJdlVJdkzbZApwHzgILge4AIhIH9AR+BP4E1orI\nCbP/ABaqZcuWuLu7ExgYaLYx+/fvT4ECBejXrx8JCQlmG1fLui5cuMD06dNp27YtlStXfnaHTBAT\nE8OSJUt4//33KVRIn+Z9nMUUFxFpJSIFRMRRRAqLyGIRmS8i85PWi4j0EJGSIlJeRIJT9N0iIi8m\nrRtr3E9hedzd3WnTpg3ffPMNd+/eNcuYbm5ujBs3jv379/PNN9+YZUwtaxsyZAh2dnaMGzfObGNu\n3ryZGzdu4OfnZ7YxrYnFFBfNdLp06UJkZCRfffWV2cZs164dlSpVYvDgwURGRpptXC3r+f3331mz\nZg0DBgygSJEiz+6QSRYsWEDRokV59913zTamNdHFJQuoVKkS1apVY/78+Zjr4XB2dnZMnz6dS5cu\nMWXKFLOMqWU9CQkJ9O7dmwIFCjBo0CCzjXvmzBl27NiBn58f9vb2ZhvXmujikkV06dKFkydPsnfv\nXrONWatWLXx9fRk/fjyXL19+dgdNS6evvvqKAwcOMHHiRNzd3c02bmBgIPb29vpE/lPo4pJFfPTR\nR3h6ejJ//nyzjjt58mQSEhLw9/c367ia7bt//z6DBw+mevXqtGnTxmzjRkVFsXTpUho3bkzBggXN\nNq610cUli3Bzc6N9+/asW7eOsLAws41bvHhxBg4cyOrVq/n111/NNq5m+8aMGcO1a9eYOXMmdnbm\n+1W2bt06bt26Rffu3c02pjXSxSUL6dq1a/Llk+Y0ZMgQihYtymeffUZcXJxZx9Zs06lTp5g+fTqf\nfvop1atXN+vY8+bNo1SpUtSpU8es41obXVyykJdeegkfHx/mz59PfHy82cbNli0bU6dO5dixY2Y/\nLKfZHhGhV69euLm5MX78eLOOffToUYKCgujatatZ95askf7XyWK6d+/OhQsX2LZtm1nH/fDDD6lX\nrx7Dhg3j2rVrZh1bsy3r1q1j+/btjBkzxmxz5j0yb948XFxc+OSTT8w6rjXSxSWLadq0KQUKFGDu\n3LlmHVcpxezZs4mMjGTgwIFmHVuzHffv36dPnz5UqlSJbt26mXXs8PBwVq5cSatWrciVK5dZx7ZG\nurhkMY6OjnTu3JmtW7dy/vx5s4794osvMmjQIFauXMnOnTvNOrZmG0aOHMnVq1eZO3cuDg7mnXd3\n+fLlPHz4kB49eph1XGuli0sW1LlzZ+zt7Zk3b57Zx/78888pUaIE3bp1Izo62uzja9br0KFDzJw5\nky5dulCjRg2zjp2QkMCcOXOoXr06VapUMevY1koXlyyoYMGCNGvWjMWLFxMREWHWsV1dXZk3bx6h\noaFmPxmrWa/4+Hi6dOlCnjx5DPnv5ueffyY0NFTvtaSDLi5ZVM+ePblz5w6rV682+9j169enVatW\njBs3jpMnT5p9fM36BAQEEBwczPTp08mZM6fZx589ezZ58uShRYsWZh/bWunikkW9+eabvPLKKwQE\nBJhtvrGUZsyYQfbs2fHz89PT8mtPdeHCBYYOHUrDhg1p2bKl2cf/66+/+N///kfnzp3101XTQReX\nLEopxWeffcbRo0fNOt/YI3nz5mXatGkEBQUZcu5Hsw4iknxPybx588z2ELCU5s6di52dHV27dn32\nxloyXVyysNatW5MzZ05mzZplyPjt2rWjfv36+Pv7c+HCBUMyaJZt2bJl/Pjjj4wfP56iRYuaffyH\nDx+yePFiPvjgAwoXLmz28a2ZLi5ZWLZs2fDz82Pjxo2GzFqslGLhwoUopfDz8zPk8Jxmua5evUrf\nvn156623DJvHa+XKldy5c4devXoZMr4108Uli+vRowciwpw5cwwZv2jRokyePJkdO3aY9VHMmmUT\nEfz8/IiJiUl+Tr0RGWbNmkXlypWpWbOm2ce3dhZTXJRSDZRSp5VSZ5VSg1NZP1ApdSSphSil4pVS\nuZLWXVBKHU9aF/zfb9eepGjRojRr1ozAwECzX5b8SJcuXahXrx79+/c3+42dmmVasmQJW7ZsYeLE\niZQqVcqQDDt27ODkyZP06tXLkHM91s4iiotSyh6YA7wLlAVaKaXKptxGRCaLSEURqQgMAXaLyO0U\nm9ROWl/VbMFtRO/evblz5w4rV640ZHylFIsXL8be3p5PPvnErJNqapbnwoUL9O3bl9q1axt6X8nM\nmTPJmzevIVeo2QKLKC5ANeCsiJwXkRhgDdDkKdu3Asx/g4aNeuONN6hcuTIzZsww7LxHkSJFmDVr\nFnv27NGPRc7C4uPj+fjjj4HEvRejZh4ODQ3lhx9+oFu3bvry4wyylOJSCEh5RvlK0rL/UEplAxoA\n61MsFmCHUuqgUqqzyVLaKKUUffv25c8//+THH380LEe7du348MMPGT58OIcPHzYsh2acyZMns3fv\nXmbPnk3x4sUNyzFz5kycnJzMPjmmLbGU4pIejYDfHjsk9kbS4bJ3gR5KqbdS66iU6qyUClZKBZvz\naYzWoEWLFhQoUIDp06cblkEpxYIFC8idOzetW7fm4cOHhmXRzO/AgQMMHz4cX1/f5L0XI9y+fZtl\ny5bRunVr8uXLZ1gOa2cpxeVvoEiKz4WTlqWmJY8dEhORv5NebwAbSTzM9h8iEigiVUWkap48eZ47\ntC1xcnKiR48e/PTTT4SEhBiWw8vLi6+++orTp0/Tt29fw3Jo5nX//n1atWpFgQIFCAwMNPQE+sKF\nC4mIiKBPnz6GZbAFllJcDgCllFIvKKWcSCwgmx/fSCnlCdQCvkuxzE0plf3Re6A+YNxvRyvWtWtX\nXF1dDd17AXj77bfx9/dn4cKFrF271tAsmumJCN27d+evv/5i1apVhswd9khMTAyzZs3i7bffpkKF\nCoblsAUWUVxEJA7oCfwI/AmsFZETSqmuSqmUcy40A34SkZTHS/IBe5VSR4H9wA8iYt7HLNoILy8v\nPvnkE1auXMn169cNzTJ69Ghee+01OnXqxNmzZw3NopnW0qVLWblyJSNHjuTNN980NMvatWu5evUq\n/fv3NzSHLVBZ9a7oqlWrSnCwviXmcaGhoZQpU4Zhw4YxevRoQ7NcunSJihUrUrx4cYKCgnBxcTE0\njzn4+CS+7tplZArzOX78ONWrV+e1117jp59+wt7e3rAsIkLlypWJiYkhJCRE39uSCh8f2L1bHUzL\nLR8WseeiWY4XX3yRxo0bM2fOHMNuqnykaNGirFixgsOHD+vpN2xQeHg4H374IZ6enqxatcrQwgKw\nc+dOjhw5Qt++fXVhyQS6uGj/MWDAAG7fvs3SpUuNjsL777/PkCFDWLhwIUuWLDE6jpZJRIRPP/2U\n8+fPs3btWvLnz290JCZPnky+fPlo27at0VFsgi4u2n/UrFmTGjVqMG3aNIu4W3706NG8/fbbdO/e\nnQMHDhgdR8sE48aNY8OGDUyaNMnw8ywAx44d48cff6RXr15Z4vCrOejiov2HUoqBAwdy/vx51q9f\n/+wOJubg4MCaNWvInz8/zZo149q1a0ZH0p7DDz/8wPDhw2nTpo3FXG4+ZcoU3Nzc9E2TmUgXFy1V\nTZo0oVSpUkyaNMkipsLPnTs3mzZt4s6dOzRr1oyoqCijI2kZcOLECVq1akXFihUNv5/lkUuXLrF6\n9Wr8/PwMvQza1ujioqXK3t6eAQMGcPDgQXbu3Gl0HAAqVqzIihUr2LdvH506dbKIoqelXVhYGI0b\nN8bNzY3NmzeTLVs2oyMBMG3aNAD69etncBLboouL9kTt2rUjX758TJw40egoyT788EPGjBnDqlWr\n+OKLL4yOo6VRZGQkTZo04erVq2zatMlinup469YtFi5cSOvWrSlSpMizO2hppouL9kQuLi706dOH\n7du3c+jQIaPjJBs6dCiffPIJX3zxBcuWLTM6jvYM8fHxtGvXjn379rFy5UqqV69udKRks2fPJiIi\ngoEDBxodxebo4qI9Vbdu3fDw8GDChAlGR0n2aILLunXr0qlTJ7Zs2WJ0JO0JRIQ+ffqwbt06Jk+e\nzIcffmh0pGQPHjxg1qxZNG7cmHLlyhkdx+bo4qI9laenJz169GDdunWEhoYaHSeZk5MT69evp0KF\nCvj6+hIUFGR0JC0VY8eOZfbs2fTr18/iplRZuHAht2/fZsiQIUZHsUm6uGjP1KdPH5ydnS3q3AuA\nh4cHW7ZsoXDhwjRs2JAjR44YHUlLYdasWQwfPpy2bdsyefJko+P8S3R0NFOnTsXHx4caNWoYHccm\n6eKiPVPevHnp1KkTX331FZcuXTI6zr/ky5ePHTt24OHhQb169Qx9XID2/xYuXEjv3r1p1qwZS5cu\nNeyJkk+yYsUK/v77b73XYkKW9b+4ZrEGDhyIiFjcX6CQOAfZzz//jJOTE3Xq1OHEiRNGR8rSFi9e\nTOfOnWnYsCGrV6/GwcHB6Ej/EhcXx4QJE3j11VepV6+e0XFsli4uWpoULVqU9u3bs2jRIou8Q75U\nqVLs3LkTBwcHfHx89CEyg8ydO5dOnTrRoEED1q9fb5HPn1+zZg3nz59n2LBhFnETp63SxUVLs8GD\nBxMTE8OUKVOMjpKq0qVLs3v3blxdXaldu7Y+yW9GIsKkSZPo0aMHjRo1YuPGjRY5R1d8fDxjx46l\nfPnyvP/++0bHsWm6uGhp5u3tTevWrZk3bx5hYWFGx0lVqVKl+PXXX8mdOzd169bl+++/NzqSzUtI\nSGDAgAH4+/vTsmVL1q9fb5GFBWDdunWcOnWK4cOHW9x5IFuj/3W1dBk6dCiRkZHJU2ZYouLFi/Pb\nb79RtmxZmjRpwrx584yOZLMiIyNp2bIl06ZN47PPPmPVqlU4OjoaHStVCQkJjBkzhrJly1rU/Ta2\nShcXLV3KlCnDRx99xOzZs7l165bRcZ4ob9687Nq1i4YNG9K9e3d69+5NbGys0bFsytWrV6lduzbr\n1q1jypQpzJw506L3BjZu3MiJEycYNmyYRee0FfpfWEu3YcOG8fDhQ6ZOnWp0lKdyd3dn06ZN9O3b\nl1mzZvHOO+9w48YNo2PZhN9++40qVaoQEhLChg0b6N+/v0WfHE9ISGDUqFGULl2aFi1aGB0nS7CY\n4qKUaqCUOq2UOquUGpzKeh+lVLhS6khSG5HWvlrmevnll2nRogUBAQHcvHnT6DhPZW9vz7Rp01ix\nYgW///47FStWZPfu3UbHsloJCQlMnjyZWrVq4ebmxr59+2jatKnRsZ5pw4YNhISEMGLECMMfp5xl\niIjhDbAHzgElACfgKFD2sW18gO8z0je1VqVKFdEy7sSJE6KUksGDBxsdJc2OHj0qpUqVEjs7Oxky\nZIhER0cbHek/atVKbJbo8uXLUrduXQHE19dX7t69a3SkNImPj5dy5cpJ6dKlJS4uzug4Vq1WLREg\nWNLwe91S9lyqAWdF5LyIxABrgCZm6KtlUNmyZWnZsiUBAQFWc6jplVde4eDBg3To0IHx48dTtWpV\n/djkNBARFi1aRLly5QgKCmLBggWsXbsWT09Po6Olybfffqv3WgxgKcWlEHA5xecrScse97pS6phS\naqtS6uV09kUp1VkpFayUCrbUS2mtyciRI4mMjLS4OceeJnv27CxatIjNmzdz+/ZtatSoQffu3S36\n4gQjHTlyhLfeegs/Pz8qVarE0aNH6dy5s0WfX0kpLi6OkSNH8vLLL/PRRx8ZHSdLsZTikhaHgKIi\n8goQAGxK7xeISKCIVBWRqnny5Mn0gFlN6dKladu2LXPnzuXq1atGx0mXRo0acfLkSXr06EFgYGDy\nI50jIyONjmYRLl26RIcOHahSpQqnTp1i0aJF7Ny5E29vb6OjpcvXX3/N6dOn+eKLL/Rei5lZSnH5\nG0j5GLjCScuSicg9EXmQ9H4L4KiUyp2WvprpjBgxgri4OMaNG2d0lHTz8PBg1qxZHD58mBo1auDv\n788LL7zApEmTuHv3rtHxDBEaGoqfnx/e3t6sXr2aPn36EBoaSseOHa1mb+WRmJgYvvjiCypWrEiz\nZs2MjpP1pOXEjKkb4ACcB17g/0/Kv/zYNvkBlfS+GnAJUGnpm1rTJ/QzT5cuXcTR0VHOnz9vdJTn\nsnv3bqlXr54A4ubmJl26dJE//vhDEhISzJbBiBP6UVFRsm7dOnnnnXcEEGdnZ+nevbtcvHjRvEEy\n2bx58wSQH374wegoNiM9J/QNLyzJQaAhEErilV9Dk5Z1Bbomve8JnEgqHvuA15/W91lNF5fMc+XK\nFXF2dpb27dsbHSVTHDp0SDp06CCurq4CiLe3t/j7+8vu3bslJibGpGObq7jcuXNH1q1bJ+3atZMc\nOXIIIIUKFZLRo0fLtWvXTB/AxCIiIqRgwYJSs2ZNs/5xYOvSU1we7QlkOVWrVpXg4GCjY9iMAQMG\nMH36dI4dO8bLL7/87A5WIDw8nG+//ZZvv/2WnTt3EhcXh5ubG6+99hrVq1enUqVKvPzyy5QsWTLT\npjzx8Ul83bUrU74OgPv373P69GmOHz/OoUOHCAoK4siRIyQkJJAjRw6aNGlCq1atqFu3rs2cl5gy\nZQoDBw5k165d1KpVy+g4NsPHB3bvVgdFpOqzttXFRcsUN2/epGTJktSuXZtNm9J9rYXFu3v3Ljt3\n7mTnzp3s3buXkJAQ4uPjAbCzs6NQoUIULlyYAgUK4OXlRc6cOfHw8MDNzQ0XFxecnZ1xdHTE3t4e\nOzs7lFIopZL/yktISEBEGD78DSIiIhk79jdcXFz+te2j7RMSEkhISCAuLo7Y2FiioqKIioriwYMH\nhIeHc+fOHW7cuME///zD5cuX/3Wjq7u7O9WqVeONN96gXr16VK9e3WLnAsuou3fvUqJECapXr87W\nrVuNjmNT0lNcLOspPprVyp07NwMHDmT48OH8/vvvvPbaa0ZHylQ5cuTggw8+4IMPPgASJ2w8ceIE\np06dIjQ0lAsXLnD16lVOnz7NrVu3uHPnDtHR0RkY6RcAOnbsmKGcbm5u5MqVi9y5c5M/f36qVatG\n8eLFKVOmDGXLlsXb29vm59WaNGkSd+7cYfz48UZHydL0nouWaR4+fEjJkiV58cUX2b17t9VdXZTZ\nYmJiiIiIIDIykpiYGGJiYoiPj0/eS3nk0V6JnZ0dbdoUJC4unjVrrqGUSt425fZ2dnbY2dlhb2+P\ns7Mzzs7OuLq6ki1bNps5rJVRV69exdvbm6ZNm/L1118bHcfm6D0XzRBubm6MGjWKbt268f3339Oo\nUSOjIxnKyckJJycncuTIkeY+7u6Jr2XKpL2P9v9GjhxJXFwcX375pdFRsjzb3j/WzK5jx46ULl0a\nf39/4uLijI6jZSEnTpxgyZIl9OjRgxIlShgdJ8vTxUXLVI6OjowfP54///yTJUuWGB1Hy0L8/f3J\nnj07w4YNMzqKhi4umgk0bdqUN954g+HDh3P//n2j42hZwM8//8wPP/zA559/jpeXl9FxNHRx0UxA\nKcXUqVO5ceOGVU1qqVmn+Ph4+vfvT7FixejVq5fRcbQkurhoJlGtWjVatWrF1KlTuXTpktFxNBu2\nfPlyjh49yoQJE3BxcTE6jpZEFxfNZB7dZzB4sH44qGYa9+/f5/PPP6dGjRp6Sn0Lo4uLZjLFihVj\nwIABrF69mqCgIKPjaDZo/PjxXL9+nZkzZ2b5+6osjS4umkn5+/tTsGBB+vTpQ0JCgtFxNBty/vx5\npk2bxscff0y1atWMjqM9RhcXzaTc3d2ZOHEiBw4cYPny5UbH0WxI//79cXBw0NO8WChdXDSTa9Om\nDa+//jqDBw8mPDzc6DiaDfjpp5/YtGkTw4YNo1ChVJ9qrhlMFxfN5JRSBAQEEBYWxsiRI42Oo1m5\nmJgYevXqRcmSJenbt6/RcbQn0MVFM4vKlSvTpUsXZs+ezbFjx4yOo1mx6dOnc/r0aWbOnImzs7PR\ncbQn0MVFM5uxY8eSI0cOevToQVadjVt7PpcvX2b06NE0adKE9957z+g42lPo4qKZTa5cuZgwYQJ7\n9+5lxYoVRsfRrNCjqw5nzJhhdBTtGSymuCilGiilTiulziql/nPXnVKqjVLqmFLquFIqSClVIcW6\nC0nLjyil9ENaLNinn37Ka6+9xoABA7h165bRcTQr8sMPP7BhwwZGjBhB8eLFjY6jPYNFFBellD0w\nB3gXKAu0UkqVfWyzv4BaIlIeGAMEPra+tohUTMtDbDTj2NnZMX/+fO7cuYO/v7/RcTQrERERQc+e\nPXnppZfo37+/0XG0NLCI4gJUA86KyHkRiQHWAE1SbiAiQSJyJ+njPqCwmTNqmeSVV16hb9++LF68\nmF9//dXoOJoVGDVqFBcuXGD+/Pk4OTkZHUdLA0spLoWAyyk+X0la9iQdga0pPguwQyl1UCnV+Umd\nlFKdlVLBSqngsLCw5wqsPZ9Ro0ZRvHhxOnfunMFnzWtZxeHDh5k2bRqdOnXirbfeMjqOlkaWUlzS\nTClVm8TikvKYyhsiUpHEw2o9lFKp/hcoIoEiUlVEqubJk8cMabUncXNzY/78+Zw+fZqxY8caHUez\nUHFxcfj5+ZE7d24mTZpkdBwtHSyluPwNFEnxuXDSsn9RSr0CLAKaiEjy2WAR+Tvp9QawkcTDbJqF\ne+edd2jbti3jx4/X975oqZo2bRoHDx4kICCAnDlzGh1HSwdLKS4HgFJKqReUUk5AS2Bzyg2UUkWB\nDcDHIhKaYrmbUir7o/dAfSDEbMm15zJjxgxy5crFp59+SlxcnNFxNAsSGhrKyJEjadasGb6+vkbH\n0dLJIoqLiMQBPYEfgT+BtSJyQinVVSnVNWmzEYAXMPexS47zAXuVUkeB/cAPIrLNzD+ClkFeXl7M\nnj2bgwcPMnnyZKPjaBYiPj6eDh064OLiwpw5c/R0+lbIwegAj4jIFmDLY8vmp3jfCeiUSr/zQIXH\nl2vWo3nz5jRv3pxRo0bRqFEjypUrZ3QkzWAzZ84kKCiIFStWUKBAAaPjaBlgEXsumjZnzhw8PT1p\n3749sbGxRsfRDHTq1CmGDh1Ko0aNaNu2rdFxtAzSxUWzCHny5GHBggUcOnSIMWPGGB1HM0hsbCxt\n27bFzc2NBQsW6MNhVsxiDotpWrNmzWjXrh3jxo3jvffeo3r16kZHyhQiQmxsLJGRkURFRRETE0N0\ndDSxsbHExcUlv8bHx3PzpjdRUdH88ssZXF1dcXBw+FdzcnLC2dk5uWXLlg17e3ujf8RM8+WXX3Lw\n4EHWrVunD4dZOZXe2WmTrsiKEpF400Qyj6pVq0pwsJ6GzNKEh4fzyiuv4OjoyOHDh8mePbvRkZ5I\nRLh06RKnTp3i3LlzXLp0ib///pvr169z8+ZNbt++TXh4OA8ePEjHlXC/JL3WTnMOZ2dnPDw88PT0\nJFeuXOTNm5f8+fNTuHBhihcvTsmSJSlbtiy5cuVK989oTkFBQbz55pu0adNGT2xqoXx8YPdudTAt\n02w9s7gopexIvDS4DfAqEA04AzeBH4AFInL2eUObmy4ulmvPnj34+PjQvn17lixZYnScZPfv3+fX\nX3/l119/5Y8//uDQoUPcv38/eb2joyMFCxYkf/785M6dm1y5cuHp6Un27Nlxc3PD1dUVFxcXnJ2d\ncXR0xMnJCQcHBxwdHbG3t8fBwYF+/SoTHR3NrFnHsLOzS96jebR3ExMTk7znExkZSWRkJA8ePODe\nvXuEh4dz+/ZtwsLCuHr1Kjdu3PjXow0KFSpE1apVef3113nrrbd49dVXLWav5969e1SoUAGlFEeO\nHMHDw8PoSFoq0lNc0nJY7BdgBzAECBGRBAClVC4S/7yaqJTaKCIrnyOzpiV78803+fzzz/nyyy+p\nX78+LVu2NCzL9evXWb9+PevXr2fPnj3Exsbi6OhIpUqV+PjjjylfvjwvvfQSpUqVIn/+/NjZPd9p\nzAkTEl/fe6/I0zdMg5iYGC5evMiZM2c4ceIER48eZf/+/Xz33XcA5MyZk3fffZfmzZvToEEDXFxc\nnnvMjBARunXrxqVLl9i7d68uLLZCRJ7aAMfM2MbSWpUqVUSzXLGxsfL6669L9uzZ5cyZM2YdOz4+\nXn744Qdp1KiR2NvbCyBlypSRQYMGyc8//ywREREmG7tWrcRmSteuXZM1a9ZI+/btxcvLSwDJmTOn\n9OjRQ04QqMlKAAAgAElEQVScOGHawVOxePFiAeTLL780+9ha+tSqJQIESxp+x6aluMwBaqbly6yp\n6eJi+S5evCg5c+aUypUrS2RkpMnHi46OloULF0qpUqUEkPz588ugQYPk+PHjkpCQYPLxRcxTXFKK\niYmRbdu2SatWrcTZ2VkAeeedd2T37t1mGT8kJERcXV2lTp06EhcXZ5YxtYzL7OLSG/gduABMAiql\n5YstveniYh2+++47AaRr164mGyMuLk6WLVsmxYoVE0CqVKkiX3/9tcTExJhszCcxd3FJKSwsTMaO\nHSt58+YVQHx8fGTfvn0mG+/evXtSunRpyZcvn1y9etVk42iZJ1OLS/KGUIzEmYgPA6eAkcCLae1v\naU0XF+sxaNAgAeSrr77K9O/es2ePVKxYUQCpWrWqbN261Wx7Kakxsrg8EhERITNmzJA8efIIIG3a\ntJErV65k6hgJCQnSokULsbOzk127dmXqd2umY5Li8q9OUCmpyMRnpL8lNF1crEdsbKzUqlVLXFxc\n5NChQ5nynbdu3ZIOHToIIEWKFJHVq1cbWlQesYTi8si9e/dk6NCh4uzsLO7u7hIQEJBph64mTZok\ngEyYMCFTvk8zD1PtuTgAjYBVwDWSnhaZ1v6W1nRxsS7Xrl2TwoULS7FixeTGjRvP9V3/+9//JF++\nfGJvby/+/v7y4MGDTEr5/CypuDxy7tw5qV+/vgBSs2ZNOXv27HN9308//SR2dnbi6+trEQVdS7v0\nFJdnXjeplKqnlFpC4tMh/Ui8t6WkiLQUke/Sc2WapmVUvnz52LBhA9evX+eDDz7I0NMrIyIi6Nq1\nK40aNSJfvnwEBwczYcIE3NzcTJDYdpQoUYJt27axfPlyQkJCqFChAkuXLn30R2e6nDp1iubNm1O2\nbFmWLl2qp3exZc+qPsBOEmcjzpmWamUtTe+5WKfVq1cLIO3atUvXX70nTpyQl19+WQAZNGiQREVF\nmTBlxlninktKly5dktq1awsgrVu3lvv376e5b1hYmHh7e0uePHnkr7/+Ml1IzWRMdVhMAW2BEUmf\niwLV0trf0pouLtbriy++EECGDh2apu2//vprcXNzk7x588pPP/1k4nTPx9KLi0ji1XVjxowROzs7\neemll9J0b8zDhw+lRo0a4uLiIr/99psZUmqmYKriMo/Ee17+TPqcEziQ1v6W1nRxsV4JCQnSqVMn\nAWTmzJlP3C4mJkZ69+4tgLzxxhvy999/mzFlxlhDcXlk586dkjdvXnFzc5Nvv/32idtFRUXJe++9\nJ3Z2drJhwwYzJtQym6mKy6Gk18Mplh1Na39La7q4WLfY2Fhp1qyZABIQEPCf9VeuXJE33nhDAOnT\np48h96xkhDUVF5HEf+caNWoIIP379//Pv3NUVJQ0atRIAJk/f75BKbXMYqri8gdgn6LI5ElZaKyt\n6eJi/aKjo6Vp06YCSI8ePSQiIkLi4+Plq6++kjx58oibm5usWrXK6JjpYm3FRSSxgHTv3l0AqVGj\nhhw8eFBEEq8ye1R45s6da3BKLTOYqri0ATaTeNXYWOA00Dyt/dPw/Q2SvvMsMDiV9QqYlbT+GFA5\nrX1Ta7q42Ibo6Gjp27evAJI9e3bJly9f8g2RJ0+eNDpeulljcXlk9erVkidPHlFKSeHChcXJyUk8\nPT1l7dq1RkfTMkl6iku6nueilCoDvJ30i/5nEfkzzZ2f/r32QChQj8TidQBoJSInU2zTEPgMaAhU\nB2aKSPW09E2NnnLftuzYsYNNmzZx//593n77bdq2bfvcMxQbwccn8XXXLiNTZFx4eDhTp07l8uXL\n5MmTh+7du1O8eHGjY2mZJLOn3E8mIqdInPols1UDzorIeQCl1BqgCZCyQDQBVkhiNdynlMqhlCoA\nFE9DX83G1a1bl7p16xodI8vz9PRk9OjRRsfQLECa/7RTSlVVSm1USh1SSh1TSh1XSh3LpByFgMsp\nPl9JWpaWbdLSFwClVGelVLBSKjgsLOy5Q2uapmmpS8+eyypgIHAcSDBNHNMSkUAgEBIPixkcR8tE\nR48e5ccffyQ2NpYGDRpQpUoVoyNlSQkJCXz77becPXuW7Nmz06ZNG7y8vIyOpRkgPcUlTEQ2myjH\n30DKR+8VTlqWlm0c09BXs1Hx8fGMHTuWMWPGJD+nfvjw4XTp0oXJkyfj7u5ucMKs488//6RTp04E\nBQUlLxs/fjxLly6lQYMGBibTjJCeM54jlVKLlFKtlFIfPGqZlOMAUEop9YJSygloSeKVaSltBtqp\nRDWAcBH5J419NRsUGxtL69atGTlyJC1atOD69evcunWLPn36EBgYyGuvvcbZs2eNjpklbNy4kWrV\nqhEaGsrSpUuJiooiODgYLy8vGjZsyJIlS4yOqJlbWi4pS7qibCUQDCwHlia1JWntn4bvb0jiVV/n\ngKFJy7oCXeX/L0Wek7T+OFD1aX2f1fSlyNYtJiYm+SbKyZMn/2f99u3bJVeuXJIjRw7Zvn27AQkz\nxtouRY6Pj5dRo0YJINWrV//Pc18ePnwo77zzjgCyYMECg1JqmcVU97mcTuu21tB0cbFe8fHx8vHH\nHz9z+pfz589LuXLlxN7eXmbNmmUV07tbU3G5f/+++Pr6CiDt27d/4qOoo6Ki5P333xellKxZs8bM\nKbXMZKrishQom9btLb3p4mK9+vfvL4CMGTPmmdveu3dPGjduLIB06NDhib8ALYW1FJdz585J+fLl\nxc7OTiZPnvzMwh0RESFvvfWWODo6WtWepPZvpioufwIxJN4Jfyzp0NSxtPa3tKaLi3WaM2eOANKz\nZ88074nEx8fLiBEjBJDKlSvL+fPnTZwy46yhuGzevFly5MghOXLkkG3btqW53927d6V8+fLi4eEh\nISEhJkyomYqpikux1Fpa+1ta08XF+mzbtk3s7OykUaNGGXrc7nfffSeenp7i6en51Fl8jWTJxSU6\nOjp5r7FSpUpy7ty5dH/HpUuXpECBAlKsWDG5fv26CVJqppTZT6JUSSf+L6bWUm6jaaYSGhrKRx99\nRLly5fj666+xt7dP93c0btyYQ4cOUaZMGZo3b07Hjh0JDw83QVrbc+LECV577TWmTp1Kt27dCAoK\nokSJEun+niJFivC///2P69ev4+vrS0xMjAnSapYgLZci/6KU+kwpVTTlQqWUk1KqjlJqOdDeNPE0\nDe7du0eTJk1wdHRk8+bNz3XvSokSJdizZw9Dhgxh2bJllC9fni1btmRiWtsSExPDuHHjqFy5Mpcv\nX2bjxo3MnTsXFxeXDH9nlSpVWLJkCXv27KFXr16ZmFazKM/atQFcgO7Ab8BVEufsOg9cBBYCldKy\ni2RpTR8Wsw4JCQnywQcfiL29vfzyyy+Z+t2///67lClTRgBp3ry5XLx4MVO/PyMs6bDYzp07kx8N\n7evrm+mHsQYNGiSALFmyJFO/VzMdk5xzkcRC4wgUAHKkp58lNl1crMPEiRMFkKlTp5rk+6OiouSL\nL74QFxcXcXFxkc8//1zu3LljkrHSwhKKy4kTJ5Kfk1OsWDHZvHmzScaJjY2VOnXqiLOzsxw6dMgk\nY2iZy2TFxZaaLi6Wb8+ePWJvby/Nmzc3+T0qFy5ckJYtWwogOXLkkBEjRkhYWJhJx0yNkcXl6NGj\n0rp1a7Gzs5Ps2bPLmDFjJCIiwqRj3rhxQwoVKiQlS5aUu3fvmnQs7fnp4qKLi9W7ceOGFCxYULy9\nvSU8PNxs4x4+fFiaNGkigLi4uMinn34qf/zxh9luwDR3cYmKipJvv/1W6tSpI4C4u7vLwIEDzVpY\n9+7dK/b29uLr62sVN7pmZZlaXICX0/JF1tZ0cbFcCQkJ0rBhQ0MPl5w4cUI6d+4s2bJlE0BKly4t\nw4YNk+DgYImPjzfZuOYoLg8fPpTvv/9eOnbsKDlz5hRAihYtKuPHj5fbt2+bdvAneHT4c/78+YaM\nr6VNZheXQyned3psXba0DGKJTRcXyzVjxgwBJCAgwOgocvfuXVm8eLHUrl1b7OzsBJDcuXPLhx9+\nKFOmTJGdO3fKzZs3M228zC4u8fHx8tdff8mmTZtk6NCh4uPjI05OTgKIh4eHtGnTRn788ccM3TeU\nmeLj46V+/fri4uKib7C0YJn6mGOl1GERqZT0/pCIVE6x7qCIWOWDM/Rjji3T0aNHqVatGu+88w7f\nffcdlnQL1c2bN9m2bRvbt29n7969nD9/Pnmdl5cXJUqUoEiRIhQoUIA8efKQM2dOPDw8yJYtGy4u\nLjg7O+Pg4ICdnV3yz/Xo/4jx8fEkJCTQu3cFoqIimTnzGC4uLtjb2ydv/6hPQkIC8fHxxMXFER0d\nTWRkJA8fPiQ8PJw7d+5w/fp1rl69yqVLlzh37hyRkZEA2NvbU6FCBWrXrk29evXw8fHB2dnZ/P+Q\nT3Dt2jUqVKhAvnz52L9//3Nd7qyZRnoec5yW4pJcUFIWmtQ+WxNdXCxPVFQUVatW5datWxw/fpzc\nuXMbHemprl+/ztGjRzl+/DihoaFcuHCBS5cucePGDW7fvp3Bb/0l6bV2hnrb29uTJ08eChQoQJEi\nRfD29ubFF1+kQoUKlC9fHjc3twzmMo+tW7fSsGFD+vbty7Rp04yOoz0mPcUlLQ8Ly6+U+gQ4SuK0\n9ynppzlqmebzzz/nxIkTbNu2zeILC0C+fPmoX78+9evX/8+6uLg4wsPDuX//Pg8ePCA6Opro6Gji\n4uJISEhIPGyQtCdiZ2eX3Lp2LUNMTAyLFu3Bzs6O+Ph4RISEhMSHv4oIdnZ22Nvb4+DggLOzMy4u\nLri7u+Pp6Un27Nktam8vvd5991169OjB9OnTadiwIXXr1jU6kpZBadlz6QyUB14BXgZukDiJ5Sng\nYxEp+pTuFkvvuViWX375hTp16tCjRw9mz55tdBzD+Pgkvu7aZWQKY0VERFC5cmUiIiI4fvw4np6e\nRkfSkqRnz+WZ07+ISKCIfCYitUQkN1AfWATcA3597rRalnfv3j06dOiAt7c3EydONDqOZrBs2bKx\nfPly/v77b3r37m10HC2D0vOYYwBE5IqIbBWRiSLS1hShtKxl4MCBXL58meXLl1v8OQHNPKpXr86Q\nIUNYvnw533//vdFxtAxId3HRtMy0Y8cOAgMD6devH6+//rrRcTQLMmLECMqVK0eXLl24c+eO0XG0\ndDK8uCilcimltiulziS95kxlmyJKqV+UUieVUieUUr1TrBullPpbKXUkqTU070+gZdSDBw/o1KkT\nL774IqNHjzY6jmZhnJycWLp0KdevX6dfv35Gx9HSyfDiAgwGfhaRUsDPSZ8fFwf0F5GyQA2gh1Kq\nbIr100WkYlLT86dbiaFDh3Lp0iWWLFmCq6ur0XE0C1S1alUGDhzIsmXL2L59u9FxtHSwhOLSBFie\n9H450PTxDUTkHxE5lPT+PolXqxUyW0It0+3bt4+AgAC6d+9OzZo1jY6jWbARI0ZQqlQpunTpwsOH\nD42Oo6WRJRSXfCLyT9L7a0C+p22slCoOVAL+SLH4M6XUMaXUktQOq2mWJTY2Fj8/PwoVKsT48eON\njqNZOFdXVxYtWsRff/3FyJEjjY6jpZFZiotSaodSKiSV1iTldpJ4080Tb7xRSrkD64E+InIvafE8\noARQEfgHmPqU/p2VUsFKqeCwsLDn/bG0DJoyZQohISHMnTuX7NmzGx1HswJvvfUWnTp1YsaMGRw5\ncsToOFoaPPMmSpMHUOo04CMi/yilCgC7RKR0Kts5At8DP4pIqvNCJO3VfC8i5Z41rr6J0hjnzp2j\nXLlyNGzYkPXr1xsdx+Lomyif7M6dO5QpU4bixYsTFBSEvb290ZGynEy9idIMNgPtk963B757fAOV\nOJ/FYuDPxwtLUkF6pBkQYqKc2nMSEXr27ImDgwOzZs0yOo5mZXLmzMn06dPZv38/CxcuNDqO9gyW\nUFwmAPWUUmeAukmfUUoVVEo9uvKrJvAxUCeVS44nKaWOK6WOkTjbX18z59fSaMOGDWzbto0xY8ZQ\nqJC+HkNLv1atWlGnTh2GDBnC9evXjY6jPYXhh8WMog+LmdeDBw946aWX8PLyIjg4GAeHtMyZmvXo\nw2LPdurUKV555RVatWrF8uXLn91ByzTWdlhMywLGjh3LlStXmDt3ri4s2nMpU6YMAwYMYMWKFfz2\n229Gx9GeQBcXzeRCQ0OZOnUq7du311O8aJli6NChFC5cmJ49exIfH290HC0VurhoJiUi9O7dG1dX\nVyZMmGB0HM1GuLm5MW3aNI4cOcKCBQuMjqOlQhcXzaS2bNnCtm3bGDlyJPnz5zc6jmZDfH19qV27\nNsOHD3+OJ39qpqKLi2YyMTEx9O3bl9KlS9OzZ0+j42g2RinFjBkzuHv3LqNGjTI6jvYYXVw0k5k1\naxZnzpxhxowZODk5GR1Hs0GvvPIKXbp0Ye7cuZw8edLoOFoKurhoJhEWFsaYMWNo2LAhDRo0MDqO\nZsNGjx6Nu7s7/fv3NzqKloIuLppJjBw5kocPHzJlyhSjo2g2Lnfu3IwYMYJt27axbds2o+NoSXRx\n0TLdyZMnCQwMpGvXrrz00ktGx9GygJ49e+Lt7U3//v2Ji4szOo6GLi6aCfj7++Pm5qZPsmpm4+Tk\nxMSJEzl58iRLliwxOo6GLi5aJtu5cyfff/89n3/+Oblz5zY6jpaFNGvWjJo1azJixAgePHhgdJws\nTxcXLdMkJCQwcOBAihYtSq9evYyOo2UxSimmTJnC9evX9bk+C6CLi5Zp1q5dy6FDh/jyyy9xdXU1\nOo6WBdWoUQNfX1+mTJnCtWvXjI6TpekZBLVMERMTw9ChQ6lQoQJt2rQxOo7FEhFiY2OJiooiOjqa\nmJgYYmNjiYuLIz4+nnv38hMTE8OxY//g4uKCg4MDDg4OODo64uTkhLOzc/JyLXXjxo1j48aNjBkz\nhjlz5hgdJ8vS/4VqmSIwMJDz58+zdetW7Oyy3g7xvXv3OHXqFGfOnOHixYtcvnyZa9euERYWxu3b\ntwkPD+f+/fs8fPiQhISEp3zTLwBUqFD7qeM5Ojri7u6Oh4cHnp6eeHl5kTdvXgoUKEDRokV54YUX\nePHFF/H29s5yN7CWKlWKzp07ExgYSJ8+fShVqpTRkbIk/TwX7bk9ePCAkiVLUrZsWXbu3Enig0Nt\nV0JCAseOHeOXX37h999/58CBA1y4cOFf23h5eVGgQAHy5MlDrly5yJEjB9mzZ8fd3R0XFxdcXFxw\ndnZO3iOxt7fHwcGBkSPfIioqinHjfsfOzo64uDji4uKIjY1N3uOJiooiIiKCBw8ecP/+fe7cucOt\nW7e4ceMGV69e5eHDh8k5HB0dKVu2LNWrV6dmzZrUqVOHwoULm/lfzPyuXbtGyZIlady4MatXrzY6\njs1Iz/Nc9J6L9txmzJjBjRs3+O6772y2sMTFxbFjxw7WrVvH999/n/wUxOLFi1OtWjU6d+7MSy+9\nxIsvvkjx4sXJli1bhsYJDEx8/fhj7wz1FxFu377NX3/9xenTpwkJCeHQoUOsXbuWwKQvL1euHI0b\nN6Zly5aUL18+Q+NYuvz589OnTx/GjRuHv78/FStWNDpS1iMiWbJVqVJFtOd38+ZN8fDwkKZNmxod\nxSTOnz8v/v7+kjdvXgHEw8NDWrZsKcuXL5crV65k+ni1aiW2zBYfHy9HjhyRKVOmiI+Pj9jb2wsg\nFStWlHnz5sm9e/cyf1CD3blzR3LmzCnvvvuu0VFsRq1aIkCwpOF3rOG/5IFcwHbgTNJrzidsdwE4\nDhxJ+cOltf/jTReXzOHv7y9KKQkJCTE6SqY6fPiwtGjRQuzs7MTe3l6aNGkiGzdulKioKJOOa6ri\n8rjr169LQECAVKxYUQDJkSOHDBkyRMLCwkw/uBlNmDBBANm7d6/RUWyCtRWXScDgpPeDgYlP2O4C\nkDuj/R9vurg8v3/++UdcXV2lTZs2RkfJNKGhoeLr6yuAeHp6ir+/v1y+fNls45uruDySkJAgQUFB\n4uvrK0opcXd3l2HDhtnMnsyDBw8kX7584uPjIwkJCUbHsXrWVlxOAwWS3hcATj9huycVlzT1f7zp\n4vL8evXqJfb29nLmzBmjozy3e/fuSb9+/cTBwUHc3d1lxIgRcufOHbPnMHdxSenkyZPSokULASR/\n/vyyfPlym/iFPHPmTAFk+/btRkexetZWXO6meK9Sfn5su7+SDokdBDqnt//jTReX53P58mVxdnaW\njh07Gh3luW3evFkKFy4sSinp1KmTXLt2zbAsRhaXR/bt2yc1atQQQHx8fKz+j4eoqCgpXLiwvP76\n6zZRLI2UnuJilhsSlFI7lFIhqbQmKbcTEQGedG30GyJSEXgX6KGUeuvxDZ7RH6VUZ6VUsFIqOCws\n7Dl+Im38+PEkJCQwbNgwo6Nk2L179/jkk09o3LgxOXPmJCgoiIULF5IvXz6joxmqevXq/PbbbwQG\nBnL48GEqVKjAnDlzHv0BZ3WcnZ0ZNmwYQUFB/PTTT0bHyTrSUoFM2cjAYS1gFDAgo/1F77k8l4sX\nL4qjo6N07drV6CgZtn//filRooTY29vLsGHDJDo62uhIImIZey4pXblyRRo0aCCANG7cWG7evGl0\npAyJjo6WYsWKSbVq1fTey3OwuD2XZ9gMtE963x747vENlFJuSqnsj94D9YGQtPbXMte4ceNQSvH5\n558bHSXdRIR58+ZRs2ZN4uLi+PXXXxkzZkyWu4s9rQoVKsSWLVuYMWMG27Zto3LlyljjzcdOTk4M\nGzaM/fv3s2XLFqPjZA1pqUCmbIAX8DOJlxLvAHIlLS8IbEl6XwI4mtROAEOf1f9ZTe+5ZMyjvZZu\n3boZHSXdoqOjpWPHjgLIu+++K7du3TI60n9Y2p5LSgcOHJCiRYuKs7OzrFixwug46RYTEyPFixeX\nV199Ve+9ZJBVndA3qunikjFdu3YVR0dHuXjxotFR0uXmzZvy1ltvCSDDhg2T+Ph4oyOlypKLi4hI\nWFiY1K5dWwAZMmSIxf47PklgYKAAsmXLFqOjWCVrOyymWYkrV66wePFiOnbsSNGiRY2Ok2YXLlyg\nZs2a/PHHH3z99deMGTMmS06umRly587Njz/+iJ+fH+PHj6ddu3bExMQYHSvN2rdvT7FixRg1atSj\nIx+aiej/h2lpNnHiRESEwYMHGx0lzUJCQnj99de5fv0627dvp1WrVkZHsnqOjo4sWLCAsWPHsmrV\nKho1avSvyTItmZOTE0OGDGH//v3s2LHD6Dg2TRcXLU3++ecfFi5cmPyXnzUIDg6mVq1aAOzdu5c3\n33zT4ES249EFHUuWLGHHjh288847hIeHGx0rTT755BMKFSrEmDFjjI5i03Rx0dJk6tSpxMbGWs1e\nyx9//MHbb7+Nh4cHe/fu5eWXXzY6kk3q0KED33zzDfv376d+/frcvXvX6EjP5OzszKBBg9izZw+7\nd+82Oo7N0sVFe6abN28yb948Wrdujbd3xqaCN6cDBw5Qv359cufOza+//kqJEiWMjmTTfH19Wbdu\nHYcPH6Z+/fpWsQfj5+dHvnz5GDt2rNFRbJYuLtozzZo1i4iICIYMGWJ0lGc6evQo77zzDl5eXuza\ntYsiRYoYHSlLaNy4MevXr+fw4cO89957Fn8OxtXVlX79+rF9+3YOHDhgdBybpIuL9lT37t0jICCA\nZs2aUbZsWaPjPFVoaCj16tXDzc2NnTt36sJiZo0aNeLrr7/m999/p2nTpkRHRxsd6am6du1Kjhw5\nGD9+vNFRbJIuLtpTzZ8/n7t371r83fhXr16lfv36iAg7duygePHiRkfKkpo3b87ixYvZsWMHH3/8\nMfHx8UZHeiIPDw969erFxo0bOXnypNFxbI4uLtoTRUVFMX36dOrWrUvVqs98ZLZh7t27x7vvvsut\nW7fYtm0bpUuXNjpSlvbJJ58wefJkvv32W/r27WvR95P06tWLbNmyMWnSJKOj2BxdXLQnWrFiBdeu\nXbPocy0xMTF8+OGHnDx5kvXr11OlShWjI2nAgAED6Nu3LwEBAUyfPt3oOE/k5eWFn58fq1at4tKl\nS0bHsSm6uGipio+PZ9KkSbz66qvUrl3b6DipEhG6d+/Ojh07CAwMpH79+kZH0lKYMmUKvr6+DBgw\ngE2bNhkd54n69esHJF5ur2UeXVy0VG3YsIFz587h7++PUsroOKmaNm0aixcvZujQoXTo0MHoONpj\n7OzsWLFiBa+++ipt2rTh8OHDRkdKVdGiRWnTpg2LFi3i1q1bRsexGbq4aP8hIkycOJFSpUrRtGlT\no+OkauvWrQwcOBBfX19Gjx5tdBztCVxdXfnuu+/w8vKiSZMm3Lhxw+hIqRowYAARERHMnTvX6Cg2\nQxcX7T927drFwYMHGTBgAPb29kbH+Y/Q0FBatWpFhQoVWLZsmZ6E0sLlz5+fTZs2cfPmTT788EOL\nnOiyXLlyvPfeewQEBBAZGWl0HJug/1+p/cfkyZPJmzcv7dq1MzrKfzx48ICmTZvi6OjIpk2bcHNz\nMzqSlgaVK1dmyZIl7N27l/79+xsdJ1WDBg0iLCyMZcuWGR3FJujiov1LSEgIW7du5bPPPsPFxcXo\nOP8iInTs2JHTp0/zzTffWM0Emlqili1b0q9fP2bPns3KlSuNjvMfb775JtWqVWP69OkWfX+OtdDF\nRfuXadOmkS1bNrp162Z0lP8ICAhg7dq1jB8/njp16hgdR8uAiRMnUqtWLTp37kxISMizO5iRUooB\nAwZw5swZ/ve//xkdx+rp4qIl++eff1i5ciWffvopXl5eRsf5l/379zNgwAAaN27MwIEDjY6jZZCD\ngwNr1qzBw8OD5s2b8+DBA6Mj/UuzZs144YUXmDJlitFRrJ7hxUUplUsptV0pdSbpNWcq25RWSh1J\n0e4ppfokrRullPo7xbqG5v8pbMPs2bOJi4ujT58+Rkf5l7t379KiRQsKFizIsmXLLPbSaC1t8ufP\nz89y+XYAABASSURBVNdff01oaCjdu3c3Os6/ODg40KdPH3777Tf27dtndByrZnhxAQYDP4tIKeDn\npM//IiKnRaSiiFQEqgARwMYUm0x/tF5EtpgltY2JiIhg/vz5NGvWjJIlSxodJ5mI4Ofnx99//803\n33xDzpz/+dtDs0J16tRh+PDhfPXVV3z11VdGx/mXTz/9FE9PT4ueWcAaWEJxaQIsT3q/HHjWjRVv\nA+dE5KJJU2UxK1as4Pbt2/Tt29foKP+yaNEi1q1bx5dffkn16tWNjqNlomHDhvHmm2/SrVs3zpw5\nY3ScZO7u7nTu3Jn169dz8aL+NZNRllBc8onIP0nvrwH5nrF9S2D1Y8s+U0odU0otSe2wmvZ0CQkJ\nTJ8+nVdffZWaNWsaHSdZaGgoffr0oW7duvo8iw1ycHBg1apVODk50bZtW2JjY42OlOyzzz4DEi8i\n0TLGLMVFKbVDKRWSSmuScjtJnD71iVOoKqWcgMbAtykWzwNKABWBf4AnThCklOqslApWSgWHhYU9\nz49kU7Zu3UpoaCh9+/a1mPMZsbGxtGnTBhcXF5YvX65vlLRRRYoUYcGCBezfv9+inmlfpEgRWrRo\nwcKFC7l//77RcayTiBjagNNAgaT3BYDTT9m2CfDTU9YXB0LSMm6VKlVES1SvXj0pVKiQxMTEGB0l\n2fDhwwWQ9evXGx3FrGrVSmxZTfv27cXOzk6CgoKMjpLsjz/+EEACAgKMjmIxatUSAYIlDb9jLeHP\nwc1A+6T37YHvnrJtKx47JKaUKpDiYzPAsi6et3AnTpxg+/bt9OzZE0dHR6PjAImXHY8bN4727dvz\nwQcfGB1HM4NZs2ZRpEgR2rdvbzGPSK5WrRqvvfYaM2fOJCEhweg4VscSissEoJ5S6gxQN+kzSqmC\nSqnkK7+UUm5APWDDY/0nKaWOK6WOAbUByzojbeFmzpyJq6srfn5+RkcBIDIyknbt2lGwYEFmzpxp\ndBzNTDw8PFi2bBlnzpxh8OD/XDBqmN69e3P27Fm2bNEXoaZbWnZvbLHpw2IiN2/eFFdXV/Hz8zM6\nSrIBAwYIINu3bzc6iiGy6mGxR3r37i2A7Nq1y+goIiISExPzf+3de3BV9bXA8e8Kj0AsViAUG0N8\nMs613mboYFpH/QMLqFQvRUohItQeCAkEdUQCKdGZdjQJFYEMkxfxnlKoxU7qSMu9PIQ6YO9wRbCV\nqFCKEVOkobU4RQYQJGH1j7MznEby3offPjnrM7MnZ++zH+u35iQre//O/m1NT0/XcePGuQ4lEOLt\nsphxJBwO89lnn/HYY4+5DgWAN954g+XLl5OXl8fYsWNdh2McKCkp4cYbbyQUCgXi8li/fv2YN28e\n27dv58CBA67DiStWXBJUU1MTFRUVjBkzhltvvdV1OJw9e5ZQKMSIESPseeYJLCUlhTVr1nD48GGK\niopchwNATk4OycnJlJeXuw4lrlhxSVAbN27kyJEjgTlrKS4u5uDBg9TU1DBo0CDX4RiH7rrrLvLz\n81m1alUghmBJTU3loYceYu3atZw4ccJ1OHHDikuCKi8v59prr+WBBx5wHQrvvPMOS5cuZebMmdxz\nzz2uwzEBUFpaSnp6OrNmzeLcuXOuw+HRRx/lzJkz9qyXLrDikoD279/Pjh07mDdvnvMnTTY3N5OT\nk8PgwYNZsWKF01hMcAwaNIjq6moOHDgQiMuko0aN4o477qCiosK+ltxJVlwSUEVFBcnJyYRCIdeh\nUFVVxZ49eygrKwvcMP/GrQkTJjB16lSKi4s5dOiQ63DIz8+nvr6ebdu2uQ4lLlhxSTCffvop69at\nIzs7m9TUVKexNDY2smTJEsaPH092drbTWEwwlZWVMXDgQPLy8lpG4XBm8uTJDB8+3MYb6yQrLglm\n3bp1nD59mvz8fNeh8MQTT3D+/HkqKysDM6aZCZarr76a0tJSduzYwfr1653G0r9/f3Jzc9myZQsf\nfvih01jigRWXBKKqVFZWkpWVxejRo53Gsm3bNmpra1myZEmgnh9jgmfOnDlkZWWxYMEC59/WysnJ\nISkpierqaqdxxAMrLglk586dHDx40PnT/86dO0d+fj4jR45k0aJFTmMxwdfyx/z48eM89dRTTmNJ\nT09n4sSJhMNhzp496zSWoLPikkAqKysZMmQIU6dOdRrH8uXLqa+vp7y8nOTkZKexmPgwatQo5s6d\nS1VVFfv27XMaS35+Pp988gm1tbVO4wg6Ky4JorGxkQ0bNhAKhRgwYICzOD766COKi4uZNGkS48eP\ndxaHiT/PPPMMQ4cOZf78+U4798eMGcPNN99MVVWVsxjigRWXBBEOh2lubiY3N9dpHAsXLuTChQt2\nT4vpssGDB7N06VJ27drltHNfRMjLy2P37t3Oz6KCzIpLAmhqaqKmpoZx48Zx0003OYvj9ddfp7a2\nlsLCQq677jpncZj49cgjjzB69GgWLVrEqVOnnMUxc+ZMBgwYYB377bDikgA2b97M0aNHmTt3rrMY\nmpubefzxx8nIyKCgoMBZHCa+JSUlsWrVKhobGykpKXEWx5AhQ5g2bRovvvgiJ0+edBZHkFlxSQDV\n1dWkpaVx//33O4shHA5TV1fHsmXLSElJcRaHiX+33347Dz/8MCtWrKChocFZHHl5eZw+fdr5/TdB\nZcWll2toaGDr1q3MmjXL2WOMT548ydNPP82dd97JlClTnMRgepfS0lKSkpJYvHixsxiysrLIzMxk\n9erVzkcPCCIrLr1cOBwGYPbs2c5iKCkp4eOPP2blypV2J77xRXp6OosXL6a2tpZdu3Y5iUFEyM3N\nZd++fbz11ltOYggyKy692Pnz5wmHw9x3331kZGQ4iaGhoYGysjJmzJjhfFQA07sUFBRwzTXXsGDB\nAmdnDtOnT+eKK65g9erVTo4fZM6Li4hMEZH9InJBRNr86yMi94rIn0WkXkQKo5YPEZHtIvK+93Pw\n5Yk8+DZt2sSxY8ecfv24qKgIEaG4uNhZDKZ3SklJ4dlnn2XPnj3Obmi88soryc7O5qWXXrKO/Vac\nFxfgPeBB4PdtrSAifYAK4D7gFiBbRG7x3i4EXlPVkcBr3rwBampqSEtLY8KECU6Ov3fvXtavX8+T\nTz7JiBEjnMRgercZM2aQmZlJYWGhs+FYcnJyOHPmjHXst+K8uKjqn1T1zx2slgXUq+phVf0c+BUw\n0XtvIrDWe70W+G5sIo0vR44cYevWrYRCIfr27XvZj6+qFBQUMGzYMBs/zMRMnz59eP7552loaKCy\nstJJDLfddhuZmZm88MILTo4fVBKUbzmIyE5goap+oWdMRL4H3Kuqs735GcA3VXW+iJxQ1au85QL8\ns2X+EvuZA8zxZm8GOipqsZYKHHccQ1BYLi6yXFxkubgoKLm4VlWHdbTSZfmXVkR+B1x9ibeKVPW3\nfh1HVVVE2qyWqloD1Ph1vJ4SkbdU1Xq5sVxEs1xcZLm4KN5ycVmKi6qO7eEu/gpEX7RP95YB/F1E\nvqqqx0Tkq8DHPTyWMcaYHnLe59JJe4GRInK9iPQHpgEbvfc2Aj/wXv8A8O1MyBhjTPc4Ly4iMklE\njgK3A5tE5FVveZqIbAZQ1SZgPvAq8CegVlX3e7tYCowTkfeBsd58vAjMJboAsFxcZLm4yHJxUVzl\nIjAd+sYYY3oP52cuxhhjeh8rLsYYY3xnxSUGOjskTXeHtBGRDBE5JSILY92WnopVLkRknIj8QUTe\n9X7efbna1FVttS3qfRGRVd7774jINzraNl6HPYpRLpaJyEFv/Q0icsn73IImFrmIev9JEVERSY11\nO9qkqjb5PAHPAYXe60Lgp5dYpw/wAXAD0B+oA27pzPbAy8Cvidx06ry9LnIBjALSvNe3An913dY2\n2t9m26LWmQBsAQT4FvBmTz8jQZximIvxQF/v9U8TORfe+yOIfPnpL0CqqzbamUtsdGZImm4NaSMi\n3wU+BPYTH2KSC1V9W1UbveX7gYEikhyD+Huqvba1mAis04jdwFXePVu9bdijmORCVbdp5BulALuJ\n3AcXdLH6XACsBBYBTr+tZcUlNoar6jHv9d+A4ZdY5xrgo6j5o96yNrcXkS8Bi4Gf+B5x7MQkF61M\nBv6oqud8iNdv7bWto3V6mpegiVUuooWI/LcfdDHJhYhMJHIWX+d3wF11+Uc07CXaG9Imeka1/SFp\nOtJq+x8DK1X1lATooVuOctFy7K8RuRQyvrv7jXc9zWtvISJFQBPwS9exuCAiKcASAvK7YMWlm7Sd\nIW1EpDND0nRnSJtvAt8TkeeAq4ALInJWVct73KAecJQLRCQd2ADMVNUPetyQ2GivbR2t06+dbeNx\n2KNY5QIReQS4H/i2eh0PAReLXNwIXA/Uef98pgN/FJEsVf2br9F3hqvOnt48Acv4987W5y6xTl/g\nsPdhaOmU+1oXtv8x8dGhH5NcECmudcCDrtvYQfvbbFvUOt/h3ztu9/jxGQnaFMNc3AscAIa5bqPr\nXLTavgGHHfrOk9wbJ2AokQeXvQ/8DhjiLU8DNketNwE4ROSbH0Udbd/qGPFSXGKSC+Ap4DSwL2r6\niuv2tpGDL7QNyAPyvNdC5GF4HwDvAqP9+IwEcYpRLuqJ9EG0fA6qXbfTVS5a7d9pcbHhX4wxxvjO\nvi1mjDHGd1ZcjDHG+M6KizHGGN9ZcTHGGOM7Ky7GGGN8Z8XFGGOM76y4GBMwIjLbe5TADzux7g0i\nEhaRly9HbMZ0lhUXY4JnMnA3MKWjFTUyMu6s2IdkTNdYcTHGJyLybRH5RRe3GSgir4tIn6jFbxIZ\nK+zNqPX+U0T+t9X0lUvsr7+I/F5EbNxA45R9AI3xTybwdhe3CQGvqGpz1LIvAf8HfLllgaq+S2Rg\nxnap6uci8howlQQdHdgEg525GOOfTOBtEUkWkZ+LSIl0/GyE6cBvW2ZEJAl4EJgJTGp1RvMFIjJU\nRKqBUSLyI2/xb7z9GuOMnbkY45+vE7mc9Srw36r6Ynsri0h/4AZVbYhafDdQp6oNIlLnzW9vax+q\n+gmRwQ6jvQfc1vXwjfGPnbkY4wMR6UfkmeYvAT/qqLB4UoETrZZN9/aB97PLZyDeJbbPRWRQV7c1\nxi9WXIzxx38Ae4k8CbEZQESGicgaEUkXkZ95BSjaZ8CAlhkRGUjkWejPi0gDkWe2TPSWd1UycLYb\n2xnjCysuxvgjE/h/YBqwRkSGq+o/gCPAcuAxVT0fvYGq/hPoIyItBea/gC2qmqGq16lqBvA/wANd\nCUREhgLHWx/PmMvJiosx/sgE3lPVQ8BioNa7LHUD0KSqp9rYbhtwp/d6OpHHNkfbADzcxVjGAJu6\nuI0xvrKHhRkTA959JjXAT4DvA3tVdecl1vsG8ISqzvDx2K8QeQTyIb/2aUxXWXExxjERCQFrW93r\n0t199Qemqeq6nkdmTPdZcTHGGOM763MxxhjjOysuxhhjfGfFxRhjjO+suBhjjPGdFRdjjDG+s+Ji\njDHGd1ZcjDHG+M6KizHGGN/9C5Cn/do9QLiOAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119ab1668>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "##  -------------------- plot dispersion --------------------                                                                                                                                                                                                                                                      \n",
    "PH = np.zeros_like(E)    # particle-hole character                                                                                                                                         \n",
    "for i, e in enumerate(E):    \n",
    "    ind   = np.argsort(e)\n",
    "    E[i]  = e[ind]\n",
    "    V[i]  = V[i,:,ind].T\n",
    "    PH[i] = np.diag(np.dot(V[i].T.conj(),P_op.dot(V[i]))).real                                                                                                   \n",
    "\n",
    "plt.figure()                                                                                                                                                                                                                                                                           \n",
    "plt.plot(dist,1e3*E,'k-')\n",
    "plt.plot(-dist,1e3*E,'k-') \n",
    "for x in dist[::nsteps]:                                                                                                                                           \n",
    "    plt.axvline(x,color='b')                                                                                                                                       \n",
    "plt.xlim([-dist[-1],dist[-1]])                                                                                                                                       \n",
    "plt.ylim([-1,1])                                                                                                                                                                                                                                                                                                  \n",
    "plt.xlabel(r'$k_x\\ (\\mathrm{\\AA}^{-1})$')                                                                                                                          \n",
    "plt.ylabel(r'$E\\ \\mathrm{(meV)}$')  \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/supplementary_files/notebooks/wurtzite_wire.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "from __future__ import print_function                                                                                                                                \n",
    "from imp import reload\n",
    "import sys\n",
    "import os\n",
    "sys.path.append('../')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy.linalg as LA\n",
    "import scipy.sparse as sp\n",
    "from copy import deepcopy\n",
    "import modules.axial_approximation.axial_kane_model as akm\n",
    "import modules.axial_approximation.axial_wurtzite_model as awm\n",
    "from modules.axial_approximation.solver import solve_cylindrical\n",
    "from modules.convert_parameters import angstrom_par\n",
    "from modules.parameters import constants\n",
    "import sympy\n",
    "from IPython.display import display, Math, Latex\n",
    "sympy.init_printing()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Hamiltonian in axial approximation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAADgMAAADhCAMAAABoDNQCAAAAP1BMVEX///8AAAAAAAAAAAAAAAAA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\nYAQYAUaAEWAEGAFGgBFgBGYQuKqhX/V/j6MXl7Wv59EAAAAASUVORK5CYII=\n",
      "text/latex": [
       "$$\\left[\\begin{matrix}(k_x^{2}+k_y^{2}) A_{2} + (k_x^{2}+k_y^{2}) A_{4} + A_{1} k_{z}^{2} + A_{3} k_{z}^{2} + \\Delta_{1} + \\Delta_{2} - E_{c} & - A_{5} k^{2}_{-} & - A_{6} k_{m} k_{z} + 1.0 i A_{7} k_{m} - 0.5 \\sqrt{2} i \\alpha_{1} k_{m} & 0 & - 1.0 i \\alpha_{2} k_{m} & 0 & 1.0 i B_{3} k_{m} k_{z} - \\frac{P_{2} k_{m}}{2} \\sqrt{2} + \\frac{\\beta_{1} k_{m}}{2} \\sqrt{2} & 0\\\\- A_{5} k^{2}_{+} & (k_x^{2}+k_y^{2}) A_{2} + (k_x^{2}+k_y^{2}) A_{4} + A_{1} k_{z}^{2} + A_{3} k_{z}^{2} + \\Delta_{1} - \\Delta_{2} - E_{c} & A_{6} k_{p} k_{z} - 1.0 i A_{7} k_{p} - 0.5 \\sqrt{2} i \\alpha_{1} k_{p} & - 1.0 i \\alpha_{2} k_{m} & 0 & \\sqrt{2} \\Delta_{3} + 1.0 \\sqrt{2} i \\alpha_{1} k_{z} & 1.0 i B_{3} k_{p} k_{z} + \\frac{P_{2} k_{p}}{2} \\sqrt{2} + \\frac{\\beta_{1} k_{p}}{2} \\sqrt{2} & 1.0 \\sqrt{2} i \\Delta_{4} - \\sqrt{2} \\beta_{1} k_{z}\\\\- A_{6} k_{p} k_{z} - 1.0 i A_{7} k_{p} + 0.5 \\sqrt{2} i \\alpha_{1} k_{p} & A_{6} k_{m} k_{z} + 1.0 i A_{7} k_{m} + 0.5 \\sqrt{2} i \\alpha_{1} k_{m} & (k_x^{2}+k_y^{2}) A_{2} + A_{1} k_{z}^{2} - E_{c} & 0 & \\sqrt{2} \\Delta_{3} - 1.0 \\sqrt{2} i \\alpha_{1} k_{z} & - 1.0 i \\alpha_{3} k_{m} & P_{1} k_{z} + 1.0 i \\left((k_x^{2}+k_y^{2}) B_{2} + B_{1} k_{z}^{2}\\right) & \\beta_{2} k_{m}\\\\0 & 1.0 i \\alpha_{2} k_{p} & 0 & (k_x^{2}+k_y^{2}) A_{2} + (k_x^{2}+k_y^{2}) A_{4} + A_{1} k_{z}^{2} + A_{3} k_{z}^{2} + \\Delta_{1} + \\Delta_{2} - E_{c} & - A_{5} k^{2}_{+} & A_{6} k_{p} k_{z} - 1.0 i A_{7} k_{p} + 0.5 \\sqrt{2} i \\alpha_{1} k_{p} & 0 & 1.0 i B_{3} k_{p} k_{z} + \\frac{P_{2} k_{p}}{2} \\sqrt{2} - \\frac{\\beta_{1} k_{p}}{2} \\sqrt{2}\\\\1.0 i \\alpha_{2} k_{p} & 0 & \\sqrt{2} \\Delta_{3} + 1.0 \\sqrt{2} i \\alpha_{1} k_{z} & - A_{5} k^{2}_{-} & (k_x^{2}+k_y^{2}) A_{2} + (k_x^{2}+k_y^{2}) A_{4} + A_{1} k_{z}^{2} + A_{3} k_{z}^{2} + \\Delta_{1} - \\Delta_{2} - E_{c} & - A_{6} k_{m} k_{z} + 1.0 i A_{7} k_{m} + 0.5 \\sqrt{2} i \\alpha_{1} k_{m} & 1.0 \\sqrt{2} i \\Delta_{4} - \\sqrt{2} \\beta_{1} k_{z} & 1.0 i B_{3} k_{m} k_{z} - \\frac{P_{2} k_{m}}{2} \\sqrt{2} - \\frac{\\beta_{1} k_{m}}{2} \\sqrt{2}\\\\0 & \\sqrt{2} \\Delta_{3} - 1.0 \\sqrt{2} i \\alpha_{1} k_{z} & 1.0 i \\alpha_{3} k_{p} & A_{6} k_{m} k_{z} + 1.0 i A_{7} k_{m} - 0.5 \\sqrt{2} i \\alpha_{1} k_{m} & - A_{6} k_{p} k_{z} - 1.0 i A_{7} k_{p} - 0.5 \\sqrt{2} i \\alpha_{1} k_{p} & (k_x^{2}+k_y^{2}) A_{2} + A_{1} k_{z}^{2} - E_{c} & - \\beta_{2} k_{p} & P_{1} k_{z} + 1.0 i \\left((k_x^{2}+k_y^{2}) B_{2} + B_{1} k_{z}^{2}\\right)\\\\1.0 i B_{3} k_{p} k_{z} - \\frac{P_{2} k_{p}}{2} \\sqrt{2} + \\frac{\\beta_{1} k_{p}}{2} \\sqrt{2} & 1.0 i B_{3} k_{m} k_{z} + \\frac{P_{2} k_{m}}{2} \\sqrt{2} + \\frac{\\beta_{1} k_{m}}{2} \\sqrt{2} & P_{1} k_{z} - 1.0 i \\left((k_x^{2}+k_y^{2}) B_{2} + B_{1} k_{z}^{2}\\right) & 0 & - 1.0 \\sqrt{2} i \\Delta_{4} - \\sqrt{2} \\beta_{1} k_{z} & - \\beta_{2} k_{m} & (k_x^{2}+k_y^{2}) e_{2} + e_{1} k_{z}^{2} & - 1.0 i \\gamma_{1} k_{m}\\\\0 & - 1.0 \\sqrt{2} i \\Delta_{4} - \\sqrt{2} \\beta_{1} k_{z} & \\beta_{2} k_{p} & 1.0 i B_{3} k_{m} k_{z} + \\frac{P_{2} k_{m}}{2} \\sqrt{2} - \\frac{\\beta_{1} k_{m}}{2} \\sqrt{2} & 1.0 i B_{3} k_{p} k_{z} - \\frac{P_{2} k_{p}}{2} \\sqrt{2} - \\frac{\\beta_{1} k_{p}}{2} \\sqrt{2} & P_{1} k_{z} - 1.0 i \\left((k_x^{2}+k_y^{2}) B_{2} + B_{1} k_{z}^{2}\\right) & 1.0 i \\gamma_{1} k_{p} & (k_x^{2}+k_y^{2}) e_{2} + e_{1} k_{z}^{2}\\end{matrix}\\right]$$"
      ],
      "text/plain": [
       "⎡                                                        2         2          \n",
       "⎢(k_x_y__{2}+k__{2})⋅A₂ + (k_x_y__{2}+k__{2})⋅A₄ + A₁⋅k_z  + A₃⋅k_z  + Δ₁ + Δ₂\n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                      -A₅⋅k²₊                                \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                     -A₆⋅kₚ⋅k_z - 1.0⋅ⅈ⋅A₇⋅kₚ + 0.5⋅√2⋅ⅈ⋅α₁⋅kₚ               \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                         0                                   \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                    1.0⋅ⅈ⋅α₂⋅kₚ                              \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                         0                                   \n",
       "⎢                                                                             \n",
       "⎢                                         √2⋅P₂⋅kₚ   √2⋅β₁⋅kₚ                 \n",
       "⎢                       1.0⋅ⅈ⋅B₃⋅kₚ⋅k_z - ──────── + ────────                 \n",
       "⎢                                            2          2                     \n",
       "⎢                                                                             \n",
       "⎢                                                                             \n",
       "⎢                                         0                                   \n",
       "⎣                                                                             \n",
       "\n",
       "                                                                              \n",
       " - E_c                                        -A₅⋅k²₋                         \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                2         2   \n",
       "        (k_x_y__{2}+k__{2})⋅A₂ + (k_x_y__{2}+k__{2})⋅A₄ + A₁⋅k_z  + A₃⋅k_z  + \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                             A₆⋅kₘ⋅k_z + 1.0⋅ⅈ⋅A₇⋅kₘ + 0.5⋅√2⋅ⅈ⋅α₁⋅kₘ         \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                            1.0⋅ⅈ⋅α₂⋅kₚ                       \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                 0                            \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                      √2⋅Δ₃ - 1.0⋅√2⋅ⅈ⋅α₁⋅k_z                 \n",
       "                                                                              \n",
       "                                                 √2⋅P₂⋅kₘ   √2⋅β₁⋅kₘ          \n",
       "                               1.0⋅ⅈ⋅B₃⋅kₘ⋅k_z + ──────── + ────────          \n",
       "                                                    2          2              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                     -1.0⋅√2⋅ⅈ⋅Δ₄ - √2⋅β₁⋅k_z                 \n",
       "                                                                              \n",
       "\n",
       "                                                                              \n",
       "                   -A₆⋅kₘ⋅k_z + 1.0⋅ⅈ⋅A₇⋅kₘ - 0.5⋅√2⋅ⅈ⋅α₁⋅kₘ                  \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "Δ₁ - Δ₂ - E_c      A₆⋅kₚ⋅k_z - 1.0⋅ⅈ⋅A₇⋅kₚ - 0.5⋅√2⋅ⅈ⋅α₁⋅kₚ                   \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                   2                          \n",
       "                    (k_x_y__{2}+k__{2})⋅A₂ + A₁⋅k_z  - E_c                    \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                       0                          (k_x_y__{2}+\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                            √2⋅Δ₃ + 1.0⋅√2⋅ⅈ⋅α₁⋅k_z                           \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                  1.0⋅ⅈ⋅α₃⋅kₚ                                 \n",
       "                                                                              \n",
       "                              ⎛                               2⎞              \n",
       "               P₁⋅k_z - 1.0⋅ⅈ⋅⎝(k_x_y__{2}+k__{2})⋅B₂ + B₁⋅k_z ⎠              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                     β₂⋅kₚ                                    \n",
       "                                                                              \n",
       "\n",
       "                                                                              \n",
       "                             0                                                \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                       -1.0⋅ⅈ⋅α₂⋅kₘ                                           \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                             0                                                \n",
       "                                                                              \n",
       "                                            2         2                       \n",
       "k__{2})⋅A₂ + (k_x_y__{2}+k__{2})⋅A₄ + A₁⋅k_z  + A₃⋅k_z  + Δ₁ + Δ₂ - E_c       \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                          -A₅⋅k²₋                                        (k_x_\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "         A₆⋅kₘ⋅k_z + 1.0⋅ⅈ⋅A₇⋅kₘ - 0.5⋅√2⋅ⅈ⋅α₁⋅kₘ                             \n",
       "                                                                              \n",
       "                                                                              \n",
       "                             0                                                \n",
       "                                                                              \n",
       "                                                                              \n",
       "                             √2⋅P₂⋅kₘ   √2⋅β₁⋅kₘ                              \n",
       "           1.0⋅ⅈ⋅B₃⋅kₘ⋅k_z + ──────── - ────────                              \n",
       "                                2          2                                  \n",
       "\n",
       "                                                                              \n",
       "                              -1.0⋅ⅈ⋅α₂⋅kₘ                                    \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                    0                                         \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                         √2⋅Δ₃ - 1.0⋅√2⋅ⅈ⋅α₁⋅k_z                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                 -A₅⋅k²₊                                      \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                   2         2                \n",
       "y__{2}+k__{2})⋅A₂ + (k_x_y__{2}+k__{2})⋅A₄ + A₁⋅k_z  + A₃⋅k_z  + Δ₁ - Δ₂ - E_c\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                -A₆⋅kₚ⋅k_z - 1.0⋅ⅈ⋅A₇⋅kₚ - 0.5⋅√2⋅ⅈ⋅α₁⋅kₚ                     \n",
       "                                                                              \n",
       "                                                                              \n",
       "                        -1.0⋅√2⋅ⅈ⋅Δ₄ - √2⋅β₁⋅k_z                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                    √2⋅P₂⋅kₚ   √2⋅β₁⋅kₚ                       \n",
       "                  1.0⋅ⅈ⋅B₃⋅kₚ⋅k_z - ──────── - ────────                       \n",
       "                                       2          2                           \n",
       "\n",
       "                                                                             √\n",
       "                          0                                1.0⋅ⅈ⋅B₃⋅kₘ⋅k_z - ─\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                             √\n",
       "               √2⋅Δ₃ + 1.0⋅√2⋅ⅈ⋅α₁⋅k_z                     1.0⋅ⅈ⋅B₃⋅kₚ⋅k_z + ─\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                    ⎛         \n",
       "                    -1.0⋅ⅈ⋅α₃⋅kₘ                     P₁⋅k_z + 1.0⋅ⅈ⋅⎝(k_x_y__{\n",
       "                                                                              \n",
       "                                                                              \n",
       "      A₆⋅kₚ⋅k_z - 1.0⋅ⅈ⋅A₇⋅kₚ + 0.5⋅√2⋅ⅈ⋅α₁⋅kₚ                               0\n",
       "                                                                              \n",
       "                                                                              \n",
       "                                                                              \n",
       "      -A₆⋅kₘ⋅k_z + 1.0⋅ⅈ⋅A₇⋅kₘ + 0.5⋅√2⋅ⅈ⋅α₁⋅kₘ                   1.0⋅√2⋅ⅈ⋅Δ₄ \n",
       "                                                                              \n",
       "                                                                              \n",
       "                                      2                                       \n",
       "       (k_x_y__{2}+k__{2})⋅A₂ + A₁⋅k_z  - E_c                             -β₂⋅\n",
       "                                                                              \n",
       "                                                                              \n",
       "                       -β₂⋅kₘ                                (k_x_y__{2}+k__{2\n",
       "                                                                              \n",
       "                                                                              \n",
       "                 ⎛                               2⎞                           \n",
       "  P₁⋅k_z - 1.0⋅ⅈ⋅⎝(k_x_y__{2}+k__{2})⋅B₂ + B₁⋅k_z ⎠                     1.0⋅ⅈ⋅\n",
       "                                                                              \n",
       "\n",
       "2⋅P₂⋅kₘ   √2⋅β₁⋅kₘ                                                         ⎤\n",
       "─────── + ────────                                0                        ⎥\n",
       "  2          2                                                             ⎥\n",
       "                                                                           ⎥\n",
       "2⋅P₂⋅kₚ   √2⋅β₁⋅kₚ                                                         ⎥\n",
       "─────── + ────────                     1.0⋅√2⋅ⅈ⋅Δ₄ - √2⋅β₁⋅k_z             ⎥\n",
       "  2          2                                                             ⎥\n",
       "                                                                           ⎥\n",
       "                      2⎞                                                   ⎥\n",
       "2}+k__{2})⋅B₂ + B₁⋅k_z ⎠                        β₂⋅kₘ                      ⎥\n",
       "                                                                           ⎥\n",
       "                                                  √2⋅P₂⋅kₚ   √2⋅β₁⋅kₚ      ⎥\n",
       "                                1.0⋅ⅈ⋅B₃⋅kₚ⋅k_z + ──────── - ────────      ⎥\n",
       "                                                     2          2          ⎥\n",
       "                                                                           ⎥\n",
       "                                                  √2⋅P₂⋅kₘ   √2⋅β₁⋅kₘ      ⎥\n",
       "- √2⋅β₁⋅k_z                     1.0⋅ⅈ⋅B₃⋅kₘ⋅k_z - ──────── - ────────      ⎥\n",
       "                                                     2          2          ⎥\n",
       "                                                                           ⎥\n",
       "                                         ⎛                               2⎞⎥\n",
       "kₚ                        P₁⋅k_z + 1.0⋅ⅈ⋅⎝(k_x_y__{2}+k__{2})⋅B₂ + B₁⋅k_z ⎠⎥\n",
       "                                                                           ⎥\n",
       "              2                                                            ⎥\n",
       "})⋅e₂ + e₁⋅k_z                              -1.0⋅ⅈ⋅γ₁⋅kₘ                   ⎥\n",
       "                                                                           ⎥\n",
       "                                                                           ⎥\n",
       "                                                                 2         ⎥\n",
       "γ₁⋅kₚ                             (k_x_y__{2}+k__{2})⋅e₂ + e₁⋅k_z          ⎥\n",
       "                                                                           ⎦"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "awm.H_polar"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Infinite wire with hard boundaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAD+EAAAAVBAMAAADRZmCAAAAAMFBMVEX///8AAAAAAAAAAAAAAAAA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\nYN0C6xZYt8BvjAWGNreI/g9cIdEcH6AohgAAAABJRU5ErkJggg==\n",
      "text/latex": [
       "$$\\left \\{ A_{1} : 5.991574548, \\quad A_{2} : -6.294467957999999, \\quad A_{3} : -10.020628398, \\quad A_{4} : 1.9529957479999998, \\quad A_{5} : 0.446529656, \\quad A_{6} : 4.992216794, \\quad A_{7} : -0.4904, \\quad B_{1} : -9.11537715, \\quad B_{2} : 8.82200869, \\quad B_{3} : -6.564976538, \\quad \\Delta_{1} : 0.1003, \\quad \\Delta_{2} : 0.1023, \\quad \\Delta_{3} : 0.1041, \\quad \\Delta_{4} : 0.0388, \\quad E_{c} : 0.6649, \\quad P_{1} : 8.386, \\quad P_{2} : 6.8987, \\quad \\alpha_{1} : -0.0189, \\quad \\alpha_{2} : -0.2892, \\quad \\alpha_{3} : -0.5117, \\quad \\beta_{1} : -0.0695, \\quad \\beta_{2} : -0.2171, \\quad e_{1} : -12.19384099, \\quad e_{2} : 2.424290274, \\quad \\gamma_{1} : 0.5306\\right \\}$$"
      ],
      "text/plain": [
       "OrderedDict([(Δ₁, 0.1003), (Δ₂, 0.1023), (Δ₃, 0.1041), (Δ₄, 0.0388), (E_c, 0.6649), (A₇, -\n",
       "0.4904), (P₁, 8.386), (P₂, 6.8987), (α₁, -0.0189), (α₂, -0.2892), (α₃, -0.5117\n",
       "), (β₁, -0.0695), (β₂, -0.2171), (γ₁, 0.5306), (A₁, 5.991574548), (A₂, -6.2944\n",
       "67957999999), (A₃, -10.020628398), (A₄, 1.9529957479999998), (A₅, 0.446529656)\n",
       ", (A₆, 4.992216794), (e₁, -12.19384099), (e₂, 2.424290274), (B₁, -9.11537715),\n",
       " (B₂, 8.82200869), (B₃, -6.564976538)])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## wire parameters                                                                                                                                                   \n",
    "diameter = 800  # in Angstrom\n",
    "Nd       = 401  # radial discretization steps\n",
    "kz       = 0.   # momentum along wire\n",
    "B        = 1e-6 # just for measuring g-factors\n",
    "Fz_max   = 5/2 \n",
    "Fz_list  = np.linspace(-Fz_max,Fz_max,2*Fz_max+1) # list of angular momenta sectors to solve\n",
    "n = 8           # how many energies to keep in each sector \n",
    "par = awm.InAs_wurtzite_par  # k.p parameters\n",
    "par"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.5\n",
      "-1.5\n",
      "-0.5\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "## solve wire\n",
    "E_list = [] # energies\n",
    "V_list = [] # states\n",
    "S_list = [] # spin expectation values of s-orbital (for g-factor)\n",
    "density_list = []\n",
    "for fz in Fz_list:\n",
    "    print(fz)\n",
    "    E, V = solve_cylindrical(awm.H_dict,awm.J,diameter,Nd,fz,kz,B,par=par,nsparse=40,solverargs={'sigma':0})\n",
    "    log = E > 0 # only take energies in conduction band starting at E=0\n",
    "    E = E[log]\n",
    "    V = V[:,log]\n",
    "    E = E[:n]\n",
    "    V = V[:,:n]\n",
    "\n",
    "    assert np.isclose(E.imag,0).all()\n",
    "\n",
    "    density = np.abs(V.T)**2\n",
    "    for i in range(1,8):\n",
    "        density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "    density = density[:,:Nd]\n",
    "    \n",
    "    S_list.append([\n",
    "            2*(LA.norm(v[:Nd])/LA.norm(v)-0.5) for v in V.T\n",
    "        ])\n",
    "\n",
    "    E_list.append(E)\n",
    "    V_list.append(V)\n",
    "    density_list.append(density)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$$g = -10.67, 34.68, -57.82, 78.78, -102.65, -10.36$$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_1 = -0.84\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\Delta E_2 = -1.59\\,$meV"
      ],
      "text/plain": [
       "<IPython.core.display.Latex object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYYAAAEKCAYAAAAW8vJGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nLAZJUonFIEkq+f8U3OjEFS3KlQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1128395c0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## show energy levels\n",
    "cs1 = ['b','g','r','r','g','b']\n",
    "cs2 = ['.','.','.','x','x','x']\n",
    "\n",
    "ind1 = np.argsort(np.array(E_list).flatten().real)\n",
    "ind2 = [(i//n,i%n) for i in ind1]\n",
    "\n",
    "E = np.array([E_list[i][j] for i,j in ind2]).real\n",
    "cs = [cs1[i]+cs2[i] for i,j in ind2]                                                                                                                                 \n",
    "V = np.array([V_list[i][:,j] for i,j in ind2])\n",
    "S = np.array([S_list[i][j] for i,j in ind2])\n",
    "density = np.array([density_list[i][j] for i,j in ind2])\n",
    "\n",
    "gfactors = np.sign(np.diff(S)[:12:2])*np.diff(E)[:12:2]/LA.norm(B)/5.788382e-5                                                                                                                 \n",
    "\n",
    "display(Math('g = '+', '.join('{:0.2f}'.format(gi) for gi in gfactors)))\n",
    "display(Latex('$\\Delta E_1 = {:0.2f}\\,$meV'.format((E_list[1][0]-E_list[2][1]).real*1e3)))\n",
    "display(Latex('$\\Delta E_2 = {:0.2f}\\,$meV'.format((E_list[0][0]-E_list[1][1]).real*1e3)))\n",
    "\n",
    "plt.figure()\n",
    "for i,e in enumerate(E[:12]):\n",
    "    plt.plot(i,1e3*e,cs[i])\n",
    "plt.ylabel(r'$E_n\\,(\\mathrm{meV})$')\n",
    "plt.xlabel(r'n')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAg8AAAH3CAYAAAA8DLxLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112fec400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "## Norm squared wave functions\n",
    "rho = np.linspace(0,diameter/2,Nd)\n",
    "fig, axes = plt.subplots(figsize=(8,8),nrows=3,ncols=2, sharey=True,sharex=True)\n",
    "for i in range(0,12,2):                                                                                                                                      \n",
    "    ax = axes[i//4,(i//2)%2]\n",
    "    ax.set_title(r\"$E = {0:0.2f}\\,meV, |F_z| = {1:0.1f}, g = {2:0.2f}$\".format(1e3*E[i],abs(Fz_list[ind2[i][0]]),gfactors[i//2]))\n",
    "    ax.plot(rho,density[i],label='Fz = '+str(Fz_list[ind2[i][0]]))\n",
    "for ax in axes[-1,:]:\n",
    "    ax.set_xlabel(r'$r\\,(\\mathrm{\\AA})$')\n",
    "for ax in axes[:,0]:\n",
    "    ax.set_ylabel(r'$|\\psi(r)|^2$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Diameter dependence"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "diameter_list = 100*2**(np.arange(0,28)/4)\n",
    "Nd       = 801\n",
    "kz       = 0.\n",
    "B        = 0.0\n",
    "Fz_list  = [1/2,3/2,5/2]\n",
    "n = 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "100.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "118.9207115\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "141.421356237\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "168.179283051\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "200.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "237.841423001\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "282.842712475\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "336.358566101\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "400.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "475.682846001\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "565.685424949\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "672.717132203\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "800.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "951.365692002\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1131.3708499\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1345.43426441\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1600.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "1902.731384\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "2262.7416998\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "2690.86852881\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "3200.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "3805.46276801\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "4525.48339959\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "5381.73705762\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "6400.0\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "7610.92553602\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "9050.96679919\n",
      "0.5\n",
      "1.5\n",
      "2.5\n",
      "10763.4741152\n",
      "0.5\n",
      "1.5\n",
      "2.5\n"
     ]
    }
   ],
   "source": [
    "E_list = [[] for _ in diameter_list]\n",
    "V_list = [[] for _ in diameter_list]\n",
    "density_list = [[] for _ in diameter_list]\n",
    "for nd, diameter in enumerate(diameter_list):\n",
    "    print(diameter)\n",
    "    for fz in Fz_list:\n",
    "        print(fz)\n",
    "        E, V = solve_cylindrical(awm.H_dict,awm.J,diameter,Nd,fz,kz,B,par=par,nsparse=80,solverargs={'sigma':0})\n",
    "        log = E > 0\n",
    "        E = E[log]\n",
    "        V = V[:,log]\n",
    "        E = E[:n]\n",
    "        V = V[:,:n]\n",
    "\n",
    "        assert np.isclose(E.imag,0).all()\n",
    "\n",
    "        density = np.abs(V.T)**2\n",
    "        for i in range(1,8):\n",
    "            density[:,:Nd] += density[:,i*Nd:(i+1)*Nd]\n",
    "        density = density[:,:Nd]\n",
    "\n",
    "        E_list[nd].append(E)\n",
    "        V_list[nd].append(V)\n",
    "        density_list[nd].append(density)\n",
    "\n",
    "E = np.array(E_list).real"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZYAAAEJCAYAAAC3yAEAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112bc45c0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY0AAAEKCAYAAADuEgmxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112fec518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "W = np.array(diameter_list)/10\n",
    "\n",
    "plt.figure(figsize=(6,4))\n",
    "plt.subplots_adjust(bottom=0.15)\n",
    "plt.semilogx(W,1e3*(E[:,1,0]-E[:,0,1]),'k.-',label=r\"$L_z=1:\\ E_{F_z=\\frac{3}{2}}-E_{F_z=\\frac{1}{2}}$\")\n",
    "plt.semilogx(W,1e3*(E[:,2,0]-E[:,1,1]),'k.--',label=r\"$L_z=2:\\ E_{F_z=\\frac{5}{2}}-E_{F_z=\\frac{3}{2}}$\")\n",
    "plt.xlabel('$\\mathrm{wire\\ diameter}\\ (\\mathrm{nm})$')\n",
    "plt.ylabel('$\\Delta E\\ (\\mathrm{meV})$')\n",
    "plt.legend(loc=\"upper right\") \n",
    "plt.xlim([10,1000])\n",
    "plt.show()\n",
    "\n",
    "m = 0.0416*constants['m_0']\n",
    "alpha = 0.03\n",
    "eshift = m*alpha**2/(2*constants['hbar']**2)\n",
    "offset = LA.eigvalsh(np.array(awm.H_cartesian.subs(awm.InAs_wurtzite_par).subs(dict(k_x=0,k_y=0,k_z=0)).tolist(),dtype=complex))[6]-eshift\n",
    "\n",
    "plt.figure(figsize=(6,4))\n",
    "plt.subplots_adjust(bottom=0.15)\n",
    "for i, _ in enumerate(Fz_list):\n",
    "    for j in range(n):\n",
    "        plt.semilogx(W, (E[:,i,j]-offset)*W**2/4,'k')\n",
    "plt.ylim([0,30])\n",
    "plt.xlim([10,1000])\n",
    "plt.xlabel('$\\mathrm{wire\\ diameter}\\ (\\mathrm{nm})$')\n",
    "plt.ylabel('$E W^2\\,(\\mathrm{eV nm}^2)$')        \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda env:python3]",
   "language": "python",
   "name": "conda-env-python3-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

